Searching for the BCS phase at nonzero isospin asymmetry

According to perturbation theory predictions, QCD matter in the zero-temperature, high-density limits of QCD at nonzero isospin chemical potential is expected to be in a superfluid Bardeen-Cooper-Schrieffer (BCS) phase of $u$ and $\bar{d}$ Cooper pairs. It is also expected, on symmetry grounds, that such phase connects via an analytical crossover to the phase with Bose-Einstein condensation (BEC) of charged pions at $\mu_\text{I}\geq m_\pi/2$. With lattice results, showing some indications that the deconfinement crossover also smoothly penetrates the BEC phase, the conjecture was made that the former connects continuously to the BEC-BCS crossover. We compute the spectrum of the Dirac operator, and use generalized Banks-Casher relations, to test this conjecture and identify signatures of the superfluid BCS phase.

==> anc/bec_bound_central_nt12.dat <==
67.5 0.0
67.5 140.0
6.945832e+01 1.513818e+02
6.957524e+01 1.431013e+02
6.969215e+01 1.457930e+02
6.980907e+01 1.436658e+02
6.992599e+01 1.467261e+02
7.004290e+01 1.462758e+02
7.015982e+01 1.456659e+02
7.027674e+01 1.461635e+02
7.039365e+01 1.467972e+02
7.051057e+01 1.470075e+02
7.062749e+01 1.470032e+02
7.074440e+01 1.470431e+02
7.086132e+01 1.472015e+02
7.097824e+01 1.474154e+02
7.109515e+01 1.476177e+02
7.121207e+01 1.477682e+02
7.132899e+01 1.478828e+02
7.144590e+01 1.479807e+02
7.156282e+01 1.480815e+02
7.167974e+01 1.481919e+02
7.179665e+01 1.483082e+02
7.191357e+01 1.484262e+02
7.203049e+01 1.485416e+02
7.214740e+01 1.486491e+02
7.226432e+01 1.487492e+02
7.238124e+01 1.488438e+02
7.249815e+01 1.489346e+02
7.261507e+01 1.490234e+02
7.273199e+01 1.491109e+02
7.284890e+01 1.491975e+02
7.296582e+01 1.492832e+02
7.308274e+01 1.493684e+02
7.319965e+01 1.494532e+02
7.331657e+01 1.495345e+02
7.343349e+01 1.496116e+02
7.355040e+01 1.496885e+02
7.366732e+01 1.497650e+02
7.378424e+01 1.498409e+02
7.390115e+01 1.499161e+02
7.401807e+01 1.499904e+02
7.413499e+01 1.500632e+02
7.425190e+01 1.501341e+02
7.436882e+01 1.502032e+02
7.448574e+01 1.502709e+02
7.460265e+01 1.503372e+02
7.471957e+01 1.504025e+02
7.483649e+01 1.504670e+02
7.495340e+01 1.505309e+02
7.507032e+01 1.505939e+02
7.518724e+01 1.506561e+02
7.530415e+01 1.507175e+02
7.542107e+01 1.507781e+02
7.553799e+01 1.508381e+02
7.565490e+01 1.508974e+02
7.577182e+01 1.509562e+02
7.588874e+01 1.510144e+02
7.600566e+01 1.510719e+02
7.612257e+01 1.511285e+02
7.623949e+01 1.511842e+02
7.635641e+01 1.512393e+02
7.647332e+01 1.512937e+02
7.659024e+01 1.513475e+02
7.670716e+01 1.514008e+02
7.682407e+01 1.514536e+02
7.694099e+01 1.515060e+02
7.705791e+01 1.515579e+02
7.717482e+01 1.516092e+02
7.729174e+01 1.516599e+02
7.740866e+01 1.517100e+02
7.752557e+01 1.517597e+02
7.764249e+01 1.518089e+02
7.775941e+01 1.518576e+02
7.787632e+01 1.519060e+02
7.799324e+01 1.519540e+02
7.811016e+01 1.520018e+02
7.822707e+01 1.520491e+02
7.834399e+01 1.520958e+02
7.846091e+01 1.521421e+02
7.857782e+01 1.521880e+02
7.869474e+01 1.522334e+02
7.881166e+01 1.522784e+02
7.892857e+01 1.523231e+02
7.904549e+01 1.523674e+02
7.916241e+01 1.524114e+02
7.927932e+01 1.524552e+02
7.939624e+01 1.524987e+02
7.951316e+01 1.525419e+02
7.963007e+01 1.525846e+02
7.974699e+01 1.526270e+02
7.986391e+01 1.526691e+02
7.998082e+01 1.527108e+02
8.009774e+01 1.527521e+02
8.021466e+01 1.527932e+02
8.033157e+01 1.528340e+02
8.044849e+01 1.528745e+02
8.056541e+01 1.529148e+02
8.068232e+01 1.529548e+02
8.079924e+01 1.529947e+02
8.091616e+01 1.530343e+02
8.103307e+01 1.530736e+02
8.114999e+01 1.531126e+02
8.126691e+01 1.531513e+02
8.138382e+01 1.531897e+02
8.150074e+01 1.532278e+02
8.161766e+01 1.532657e+02
8.173457e+01 1.533033e+02
8.185149e+01 1.533407e+02
8.196841e+01 1.533779e+02
8.208532e+01 1.534149e+02
8.220224e+01 1.534518e+02
8.231916e+01 1.534884e+02
8.243607e+01 1.535249e+02
8.255299e+01 1.535612e+02
8.266991e+01 1.535971e+02
8.278683e+01 1.536328e+02
8.290374e+01 1.536683e+02
8.302066e+01 1.537036e+02
8.313758e+01 1.537386e+02
8.325449e+01 1.537734e+02
8.337141e+01 1.538081e+02
8.348833e+01 1.538426e+02
8.360524e+01 1.538769e+02
8.372216e+01 1.539110e+02
8.383908e+01 1.539450e+02
8.395599e+01 1.539788e+02
8.407291e+01 1.540126e+02
8.418983e+01 1.540461e+02
8.430674e+01 1.540794e+02
8.442366e+01 1.541125e+02
8.454058e+01 1.541454e+02
8.465749e+01 1.541781e+02
8.477441e+01 1.542107e+02
8.489133e+01 1.542430e+02
8.500824e+01 1.542752e+02
8.512516e+01 1.543072e+02
8.524208e+01 1.543391e+02
8.535899e+01 1.543708e+02
8.547591e+01 1.544025e+02
8.559283e+01 1.544339e+02
8.570974e+01 1.544653e+02
8.582666e+01 1.544966e+02
8.594358e+01 1.545277e+02
8.606049e+01 1.545587e+02
8.617741e+01 1.545895e+02
8.629433e+01 1.546201e+02
8.641124e+01 1.546505e+02
8.652816e+01 1.546808e+02
8.664508e+01 1.547109e+02
8.676199e+01 1.547409e+02
8.687891e+01 1.547708e+02
8.699583e+01 1.548005e+02
8.711274e+01 1.548301e+02
8.722966e+01 1.548596e+02
8.734658e+01 1.548890e+02
8.746349e+01 1.549182e+02
8.758041e+01 1.549474e+02
8.769733e+01 1.549765e+02
8.781424e+01 1.550055e+02
8.793116e+01 1.550344e+02
8.804808e+01 1.550631e+02
8.816499e+01 1.550916e+02
8.828191e+01 1.551201e+02
8.839883e+01 1.551484e+02
8.851574e+01 1.551765e+02
8.863266e+01 1.552046e+02
8.874958e+01 1.552325e+02
8.886649e+01 1.552603e+02
8.898341e+01 1.552879e+02
8.910033e+01 1.553155e+02
8.921725e+01 1.553430e+02
8.933416e+01 1.553704e+02
8.945108e+01 1.553977e+02
8.956800e+01 1.554249e+02
8.968491e+01 1.554520e+02
8.980183e+01 1.554791e+02
8.991875e+01 1.555061e+02
9.003566e+01 1.555329e+02
9.015258e+01 1.555597e+02
9.026950e+01 1.555863e+02
9.038641e+01 1.556128e+02
9.050333e+01 1.556392e+02
9.062025e+01 1.556655e+02
9.073716e+01 1.556916e+02
9.085408e+01 1.557177e+02
9.097100e+01 1.557437e+02
9.108791e+01 1.557695e+02
9.120483e+01 1.557953e+02
9.132175e+01 1.558210e+02
9.143866e+01 1.558466e+02
9.155558e+01 1.558721e+02
9.167250e+01 1.558976e+02
9.178941e+01 1.559230e+02
9.190633e+01 1.559483e+02
9.202325e+01 1.559735e+02
9.214016e+01 1.559987e+02
9.225708e+01 1.560238e+02
9.237400e+01 1.560489e+02
9.249091e+01 1.560737e+02
9.260783e+01 1.560985e+02
9.272475e+01 1.561232e+02
9.284166e+01 1.561478e+02
9.295858e+01 1.561724e+02
9.307550e+01 1.561968e+02
9.319241e+01 1.562211e+02
9.330933e+01 1.562454e+02
9.342625e+01 1.562695e+02
9.354316e+01 1.562936e+02
9.366008e+01 1.563176e+02
9.377700e+01 1.563416e+02
9.389391e+01 1.563655e+02
9.401083e+01 1.563893e+02
9.412775e+01 1.564130e+02
9.424466e+01 1.564367e+02
9.436158e+01 1.564604e+02
9.447850e+01 1.564840e+02
9.459541e+01 1.565075e+02
9.471233e+01 1.565310e+02
9.482925e+01 1.565543e+02
9.494616e+01 1.565776e+02
9.506308e+01 1.566008e+02
9.518000e+01 1.566239e+02
9.529691e+01 1.566469e+02
9.541383e+01 1.566699e+02
9.553075e+01 1.566927e+02
9.564766e+01 1.567155e+02
9.576458e+01 1.567383e+02
9.588150e+01 1.567609e+02
9.599842e+01 1.567835e+02
9.611533e+01 1.568060e+02
9.623225e+01 1.568285e+02
9.634917e+01 1.568509e+02
9.646608e+01 1.568733e+02
9.658300e+01 1.568956e+02
9.669992e+01 1.569178e+02
9.681683e+01 1.569400e+02
9.693375e+01 1.569622e+02
9.705067e+01 1.569843e+02
9.716758e+01 1.570063e+02
9.728450e+01 1.570283e+02
9.740142e+01 1.570502e+02
9.751833e+01 1.570721e+02
9.763525e+01 1.570939e+02
9.775217e+01 1.571155e+02
9.786908e+01 1.571372e+02
9.798600e+01 1.571587e+02
9.810292e+01 1.571802e+02
9.821983e+01 1.572017e+02
9.833675e+01 1.572230e+02
9.845367e+01 1.572443e+02
9.857058e+01 1.572656e+02
9.868750e+01 1.572868e+02
9.880442e+01 1.573079e+02
9.892133e+01 1.573290e+02
9.903825e+01 1.573500e+02
9.915517e+01 1.573710e+02
9.927208e+01 1.573920e+02
9.938900e+01 1.574128e+02
9.950592e+01 1.574337e+02
9.962283e+01 1.574545e+02
9.973975e+01 1.574753e+02
9.985667e+01 1.574960e+02
9.997358e+01 1.575167e+02
1.000905e+02 1.575373e+02
1.002074e+02 1.575579e+02
1.003243e+02 1.575784e+02
1.004413e+02 1.575988e+02
1.005582e+02 1.576192e+02
1.006751e+02 1.576395e+02
1.007920e+02 1.576598e+02
1.009089e+02 1.576800e+02
1.010258e+02 1.577001e+02
1.011428e+02 1.577202e+02
1.012597e+02 1.577402e+02
1.013766e+02 1.577602e+02
1.014935e+02 1.577802e+02
1.016104e+02 1.578001e+02
1.017273e+02 1.578199e+02
1.018443e+02 1.578397e+02
1.019612e+02 1.578595e+02
1.020781e+02 1.578792e+02
1.021950e+02 1.578989e+02
1.023119e+02 1.579186e+02
1.024288e+02 1.579382e+02
1.025458e+02 1.579577e+02
1.026627e+02 1.579773e+02
1.027796e+02 1.579968e+02
1.028965e+02 1.580163e+02
1.030134e+02 1.580357e+02
1.031303e+02 1.580551e+02
1.032473e+02 1.580744e+02
1.033642e+02 1.580936e+02
1.034811e+02 1.581129e+02
1.035980e+02 1.581320e+02
1.037149e+02 1.581511e+02
1.038318e+02 1.581702e+02
1.039488e+02 1.581892e+02
1.040657e+02 1.582081e+02
1.041826e+02 1.582270e+02
1.042995e+02 1.582459e+02
1.044164e+02 1.582647e+02
1.045333e+02 1.582835e+02
1.046503e+02 1.583023e+02
1.047672e+02 1.583210e+02
1.048841e+02 1.583396e+02
1.050010e+02 1.583583e+02
1.051179e+02 1.583768e+02
1.052348e+02 1.583954e+02
1.053518e+02 1.584139e+02
1.054687e+02 1.584324e+02
1.055856e+02 1.584508e+02
1.057025e+02 1.584692e+02
1.058194e+02 1.584876e+02
1.059363e+02 1.585060e+02
1.060533e+02 1.585243e+02
1.061702e+02 1.585425e+02
1.062871e+02 1.585607e+02
1.064040e+02 1.585788e+02
1.065209e+02 1.585969e+02
1.066378e+02 1.586150e+02
1.067548e+02 1.586330e+02
1.068717e+02 1.586509e+02
1.069886e+02 1.586688e+02
1.071055e+02 1.586867e+02
1.072224e+02 1.587045e+02
1.073393e+02 1.587223e+02
1.074563e+02 1.587401e+02
1.075732e+02 1.587578e+02
1.076901e+02 1.587755e+02
1.078070e+02 1.587932e+02
1.079239e+02 1.588109e+02
1.080408e+02 1.588285e+02
1.081578e+02 1.588461e+02
1.082747e+02 1.588637e+02
1.083916e+02 1.588813e+02
1.085085e+02 1.588988e+02
1.086254e+02 1.589164e+02
1.087423e+02 1.589339e+02
1.088593e+02 1.589515e+02
1.089762e+02 1.589690e+02
1.090931e+02 1.589865e+02
1.092100e+02 1.590037e+02
1.093269e+02 1.590195e+02
1.094438e+02 1.590354e+02
1.095608e+02 1.590513e+02
1.096777e+02 1.590671e+02
1.097946e+02 1.590830e+02
1.099115e+02 1.590989e+02
1.100284e+02 1.591147e+02
1.101453e+02 1.591306e+02
1.102623e+02 1.591464e+02
1.103792e+02 1.591623e+02
1.104961e+02 1.591781e+02
1.106130e+02 1.591940e+02
1.107299e+02 1.592098e+02
1.108468e+02 1.592257e+02
1.109638e+02 1.592415e+02
1.110807e+02 1.592573e+02
1.111976e+02 1.592731e+02
1.113145e+02 1.592890e+02
1.114314e+02 1.593048e+02
1.115483e+02 1.593206e+02
1.116653e+02 1.593364e+02
1.117822e+02 1.593521e+02
1.118991e+02 1.593679e+02
1.120160e+02 1.593837e+02
1.121329e+02 1.593994e+02
1.122498e+02 1.594152e+02
1.123668e+02 1.594309e+02
1.124837e+02 1.594467e+02
1.126006e+02 1.594624e+02
1.127175e+02 1.594781e+02
1.128344e+02 1.594938e+02
1.129513e+02 1.595095e+02
1.130683e+02 1.595252e+02
1.131852e+02 1.595409e+02
1.133021e+02 1.595565e+02
1.134190e+02 1.595722e+02
1.135359e+02 1.595878e+02
1.136528e+02 1.596034e+02
1.137698e+02 1.596190e+02
1.138867e+02 1.596346e+02
1.140036e+02 1.596502e+02
1.141205e+02 1.596657e+02
1.142374e+02 1.596813e+02
1.143543e+02 1.596968e+02
1.144713e+02 1.597123e+02
1.145882e+02 1.597278e+02
1.147051e+02 1.597433e+02
1.148220e+02 1.597588e+02
1.149389e+02 1.597742e+02
1.150558e+02 1.597897e+02
1.151728e+02 1.598051e+02
1.152897e+02 1.598205e+02
1.154066e+02 1.598359e+02
1.155235e+02 1.598512e+02
1.156404e+02 1.598666e+02
1.157573e+02 1.598819e+02
1.158743e+02 1.598972e+02
1.159912e+02 1.599125e+02
1.161081e+02 1.599277e+02
1.162250e+02 1.599430e+02
1.163419e+02 1.599582e+02
1.164588e+02 1.599734e+02
1.165758e+02 1.599886e+02
1.166927e+02 1.600037e+02
1.168096e+02 1.600188e+02
1.169265e+02 1.600339e+02
1.170434e+02 1.600490e+02
1.171603e+02 1.600641e+02
1.172773e+02 1.600791e+02
1.173942e+02 1.600941e+02
1.175111e+02 1.601091e+02
1.176280e+02 1.601241e+02
1.177449e+02 1.601390e+02
1.178618e+02 1.601539e+02
1.179788e+02 1.601688e+02
1.180957e+02 1.601837e+02
1.182126e+02 1.601985e+02
1.183295e+02 1.602133e+02
1.184464e+02 1.602281e+02
1.185633e+02 1.602428e+02
1.186803e+02 1.602575e+02
1.187972e+02 1.602722e+02
1.189141e+02 1.602869e+02
1.190310e+02 1.603015e+02
1.191479e+02 1.603161e+02
1.192648e+02 1.603307e+02
1.193818e+02 1.603452e+02
1.194987e+02 1.603597e+02
1.196156e+02 1.603742e+02
1.197325e+02 1.603887e+02
1.198494e+02 1.604031e+02
1.199663e+02 1.604175e+02
1.200833e+02 1.604318e+02
1.202002e+02 1.604461e+02
1.203171e+02 1.604604e+02
1.204340e+02 1.604747e+02
1.205509e+02 1.604889e+02
1.206678e+02 1.605031e+02
1.207848e+02 1.605172e+02
1.209017e+02 1.605313e+02
1.210186e+02 1.605454e+02
1.211355e+02 1.605595e+02
1.212524e+02 1.605735e+02
1.213693e+02 1.605874e+02
1.214863e+02 1.606014e+02
1.216032e+02 1.606153e+02
1.217201e+02 1.606291e+02
1.218370e+02 1.606430e+02
1.219539e+02 1.606567e+02
1.220708e+02 1.606705e+02
1.221878e+02 1.606842e+02
1.223047e+02 1.606978e+02
1.224216e+02 1.607115e+02
1.225385e+02 1.607251e+02
1.226554e+02 1.607386e+02
1.227723e+02 1.607521e+02
1.228893e+02 1.607656e+02
1.230062e+02 1.607790e+02
1.231231e+02 1.607924e+02
1.232400e+02 1.608057e+02
1.233569e+02 1.608190e+02
1.234738e+02 1.608323e+02
1.235908e+02 1.608455e+02
1.237077e+02 1.608586e+02
1.238246e+02 1.608718e+02
1.239415e+02 1.608848e+02
1.240584e+02 1.608979e+02
1.241753e+02 1.609109e+02
1.242923e+02 1.609238e+02
1.244092e+02 1.609367e+02
1.245261e+02 1.609496e+02
1.246430e+02 1.609624e+02
1.247599e+02 1.609751e+02
1.248768e+02 1.609878e+02
1.249938e+02 1.610005e+02
1.251107e+02 1.610131e+02
1.252276e+02 1.610257e+02
1.253445e+02 1.610382e+02
1.254614e+02 1.610507e+02
1.255783e+02 1.610631e+02
1.256953e+02 1.610755e+02
1.258122e+02 1.610878e+02
1.259291e+02 1.611001e+02
1.260460e+02 1.611123e+02
1.261629e+02 1.611245e+02
1.262798e+02 1.611366e+02
1.263968e+02 1.611487e+02
1.265137e+02 1.611607e+02
1.266306e+02 1.611726e+02
1.267475e+02 1.611845e+02
1.268644e+02 1.611964e+02
1.269813e+02 1.612082e+02
1.270983e+02 1.612200e+02
1.272152e+02 1.612317e+02
1.273321e+02 1.612433e+02
1.274490e+02 1.612549e+02
1.275659e+02 1.612664e+02
1.276828e+02 1.612779e+02
1.277998e+02 1.612893e+02
1.279167e+02 1.613007e+02
1.280336e+02 1.613120e+02
1.281505e+02 1.613232e+02
1.282674e+02 1.613344e+02
1.283843e+02 1.613456e+02
1.285013e+02 1.613567e+02
1.286182e+02 1.613677e+02
1.287351e+02 1.613786e+02
1.288520e+02 1.613895e+02
1.289689e+02 1.614004e+02
1.290858e+02 1.614112e+02
1.292028e+02 1.614219e+02
1.293197e+02 1.614326e+02
1.294366e+02 1.614432e+02
1.295535e+02 1.614537e+02
1.296704e+02 1.614642e+02
1.297873e+02 1.614746e+02
1.299043e+02 1.614849e+02
1.300212e+02 1.614952e+02
1.301381e+02 1.615054e+02
1.302550e+02 1.615155e+02
1.303719e+02 1.615256e+02
1.304888e+02 1.615356e+02
1.306058e+02 1.615456e+02
1.307227e+02 1.615556e+02
1.308396e+02 1.615655e+02
1.309565e+02 1.615755e+02
1.310734e+02 1.615854e+02
1.311903e+02 1.615953e+02
1.313073e+02 1.616052e+02
1.314242e+02 1.616150e+02
1.315411e+02 1.616248e+02
1.316580e+02 1.616346e+02
1.317749e+02 1.616444e+02
1.318918e+02 1.616541e+02
1.320088e+02 1.616638e+02
1.321257e+02 1.616735e+02
1.322426e+02 1.616832e+02
1.323595e+02 1.616928e+02
1.324764e+02 1.617024e+02
1.325933e+02 1.617120e+02
1.327103e+02 1.617215e+02
1.328272e+02 1.617310e+02
1.329441e+02 1.617405e+02
1.330610e+02 1.617500e+02
1.331779e+02 1.617595e+02
1.332949e+02 1.617689e+02
1.334118e+02 1.617783e+02
1.335287e+02 1.617877e+02
1.336456e+02 1.617970e+02
1.337625e+02 1.618064e+02
1.338794e+02 1.618157e+02
1.339964e+02 1.618250e+02
1.341133e+02 1.618342e+02
1.342302e+02 1.618435e+02
1.343471e+02 1.618527e+02
1.344640e+02 1.618618e+02
1.345809e+02 1.618710e+02
1.346979e+02 1.618801e+02
1.348148e+02 1.618893e+02
1.349317e+02 1.618983e+02
1.350486e+02 1.619074e+02
1.351655e+02 1.619165e+02
1.352824e+02 1.619255e+02
1.353994e+02 1.619345e+02
1.355163e+02 1.619434e+02
1.356332e+02 1.619524e+02
1.357501e+02 1.619613e+02
1.358670e+02 1.619702e+02
1.359839e+02 1.619791e+02
1.361009e+02 1.619880e+02
1.362178e+02 1.619968e+02
1.363347e+02 1.620056e+02
1.364516e+02 1.620144e+02
1.365685e+02 1.620232e+02
1.366854e+02 1.620319e+02
1.368024e+02 1.620406e+02
1.369193e+02 1.620493e+02
1.370362e+02 1.620580e+02
1.371531e+02 1.620667e+02
1.372700e+02 1.620753e+02
1.373869e+02 1.620839e+02
1.375039e+02 1.620925e+02
1.376208e+02 1.621010e+02
1.377377e+02 1.621096e+02
1.378546e+02 1.621181e+02
1.379715e+02 1.621266e+02
1.380884e+02 1.621351e+02
1.382054e+02 1.621436e+02
1.383223e+02 1.621520e+02
1.384392e+02 1.621604e+02
1.385561e+02 1.621688e+02
1.386730e+02 1.621772e+02
1.387899e+02 1.621855e+02
1.389069e+02 1.621938e+02
1.390238e+02 1.622022e+02
1.391407e+02 1.622104e+02
1.392576e+02 1.622187e+02
1.393745e+02 1.622270e+02
1.394914e+02 1.622352e+02
1.396084e+02 1.622434e+02
1.397253e+02 1.622516e+02
1.398422e+02 1.622598e+02
1.399591e+02 1.622679e+02
1.400760e+02 1.622760e+02
1.401929e+02 1.622841e+02
1.403099e+02 1.622922e+02
1.404268e+02 1.623003e+02
1.405437e+02 1.623083e+02
1.406606e+02 1.623163e+02
1.407775e+02 1.623243e+02
1.408944e+02 1.623323e+02
1.410114e+02 1.623403e+02
1.411283e+02 1.623482e+02
1.412452e+02 1.623562e+02
1.413621e+02 1.623641e+02
1.414790e+02 1.623719e+02
1.415959e+02 1.623798e+02
1.417129e+02 1.623877e+02
1.418298e+02 1.623955e+02
1.419467e+02 1.624033e+02
1.420636e+02 1.624111e+02
1.421805e+02 1.624188e+02
1.422974e+02 1.624266e+02
1.424144e+02 1.624343e+02
1.425313e+02 1.624420e+02
1.426482e+02 1.624497e+02
1.427651e+02 1.624574e+02
1.428820e+02 1.624650e+02
1.429989e+02 1.624727e+02
1.431159e+02 1.624803e+02
1.432328e+02 1.624879e+02
1.433497e+02 1.624955e+02
1.434666e+02 1.625030e+02
1.435835e+02 1.625106e+02
1.437004e+02 1.625181e+02
1.438174e+02 1.625256e+02
1.439343e+02 1.625331e+02
1.440512e+02 1.625406e+02
1.441681e+02 1.625480e+02
1.442850e+02 1.625555e+02
1.444019e+02 1.625629e+02
1.445189e+02 1.625703e+02
1.446358e+02 1.625776e+02
1.447527e+02 1.625850e+02
1.448696e+02 1.625924e+02
1.449865e+02 1.625997e+02
1.451034e+02 1.626070e+02
1.452204e+02 1.626143e+02
1.453373e+02 1.626215e+02
1.454542e+02 1.626288e+02
1.455711e+02 1.626360e+02
1.456880e+02 1.626433e+02
1.458049e+02 1.626505e+02
1.459219e+02 1.626576e+02
1.460388e+02 1.626648e+02
1.461557e+02 1.626720e+02
1.462726e+02 1.626791e+02
1.463895e+02 1.626862e+02
1.465064e+02 1.626933e+02
1.466234e+02 1.627004e+02
1.467403e+02 1.627075e+02
1.468572e+02 1.627145e+02
1.469741e+02 1.627216e+02
1.470910e+02 1.627286e+02
1.472079e+02 1.627356e+02
1.473249e+02 1.627425e+02
1.474418e+02 1.627495e+02
1.475587e+02 1.627565e+02
1.476756e+02 1.627634e+02
1.477925e+02 1.627703e+02
1.479094e+02 1.627772e+02
1.480264e+02 1.627841e+02
1.481433e+02 1.627910e+02
1.482602e+02 1.627978e+02
1.483771e+02 1.628046e+02
1.484940e+02 1.628115e+02
1.486109e+02 1.628183e+02
1.487279e+02 1.628250e+02
1.488448e+02 1.628318e+02
1.489617e+02 1.628386e+02
1.490786e+02 1.628453e+02
1.491955e+02 1.628521e+02
1.493124e+02 1.628588e+02
1.494294e+02 1.628654e+02
1.495463e+02 1.628721e+02
1.496632e+02 1.628788e+02
1.497801e+02 1.628854e+02
1.498970e+02 1.628920e+02
1.500139e+02 1.628987e+02
1.501309e+02 1.629053e+02
1.502478e+02 1.629118e+02
1.503647e+02 1.629184e+02
1.504816e+02 1.629250e+02
1.505985e+02 1.629315e+02
1.507154e+02 1.629380e+02
1.508324e+02 1.629445e+02
1.509493e+02 1.629510e+02
1.510662e+02 1.629575e+02
1.511831e+02 1.629640e+02
1.513000e+02 1.629704e+02
1.514169e+02 1.629768e+02
1.515339e+02 1.629832e+02
1.516508e+02 1.629897e+02
1.517677e+02 1.629960e+02
1.518846e+02 1.630024e+02
1.520015e+02 1.630088e+02
1.521184e+02 1.630151e+02
1.522354e+02 1.630214e+02
1.523523e+02 1.630277e+02
1.524692e+02 1.630340e+02
1.525861e+02 1.630403e+02
1.527030e+02 1.630466e+02
1.528199e+02 1.630529e+02
1.529369e+02 1.630591e+02
1.530538e+02 1.630653e+02
1.531707e+02 1.630715e+02
1.532876e+02 1.630777e+02
1.534045e+02 1.630839e+02
1.535214e+02 1.630901e+02
1.536384e+02 1.630962e+02
1.537553e+02 1.631024e+02
1.538722e+02 1.631085e+02
1.539891e+02 1.631146e+02
1.541060e+02 1.631207e+02
1.542229e+02 1.631268e+02
1.543399e+02 1.631329e+02
1.544568e+02 1.631389e+02
1.545737e+02 1.631450e+02
1.546906e+02 1.631510e+02
1.548075e+02 1.631570e+02
1.549244e+02 1.631630e+02
1.550414e+02 1.631690e+02
1.551583e+02 1.631750e+02
1.552752e+02 1.631810e+02
1.553921e+02 1.631869e+02
1.555090e+02 1.631929e+02
1.556259e+02 1.631988e+02
1.557429e+02 1.632047e+02
1.558598e+02 1.632106e+02
1.559767e+02 1.632165e+02
1.560936e+02 1.632223e+02
1.562105e+02 1.632282e+02
1.563274e+02 1.632340e+02
1.564444e+02 1.632399e+02
1.565613e+02 1.632457e+02
1.566782e+02 1.632515e+02
1.567951e+02 1.632573e+02
1.569120e+02 1.632631e+02
1.570289e+02 1.632688e+02
1.571459e+02 1.632746e+02
1.572628e+02 1.632803e+02
1.573797e+02 1.632861e+02
1.574966e+02 1.632918e+02
1.576135e+02 1.632975e+02
1.577304e+02 1.633032e+02
1.578474e+02 1.633088e+02
1.579643e+02 1.633145e+02
1.580812e+02 1.633201e+02
1.581981e+02 1.633258e+02
1.583150e+02 1.633314e+02
1.584319e+02 1.633370e+02
1.585489e+02 1.633426e+02
1.586658e+02 1.633482e+02
1.587827e+02 1.633538e+02
1.588996e+02 1.633594e+02
1.590165e+02 1.633649e+02
1.591334e+02 1.633705e+02
1.592504e+02 1.633760e+02
1.593673e+02 1.633815e+02
1.594842e+02 1.633870e+02
1.596011e+02 1.633925e+02
1.597180e+02 1.633980e+02
1.598349e+02 1.634034e+02
1.599519e+02 1.634089e+02
1.600688e+02 1.634143e+02
1.601857e+02 1.634198e+02
1.603026e+02 1.634252e+02
1.604195e+02 1.634306e+02
1.605364e+02 1.634360e+02
1.606534e+02 1.634414e+02
1.607703e+02 1.634468e+02
1.608872e+02 1.634521e+02
1.610041e+02 1.634575e+02
1.611210e+02 1.634628e+02
1.612379e+02 1.634681e+02
1.613549e+02 1.634734e+02
1.614718e+02 1.634787e+02
1.615887e+02 1.634840e+02
1.617056e+02 1.634893e+02
1.618225e+02 1.634946e+02
1.619394e+02 1.634998e+02
1.620564e+02 1.635051e+02
1.621733e+02 1.635103e+02
1.622902e+02 1.635155e+02
1.624071e+02 1.635207e+02
1.625240e+02 1.635260e+02
1.626409e+02 1.635311e+02
1.627579e+02 1.635363e+02
1.628748e+02 1.635415e+02
1.629917e+02 1.635466e+02
1.631086e+02 1.635518e+02
1.632255e+02 1.635569e+02
1.633424e+02 1.635620e+02
1.634594e+02 1.635671e+02
1.635763e+02 1.635723e+02
1.636932e+02 1.635773e+02
1.638101e+02 1.635824e+02
1.639270e+02 1.635875e+02
1.640439e+02 1.635925e+02
1.641609e+02 1.635976e+02
1.642778e+02 1.636026e+02
1.643947e+02 1.636076e+02
1.645116e+02 1.636127e+02
1.646285e+02 1.636177e+02
1.647454e+02 1.636227e+02
1.648624e+02 1.636276e+02
1.649793e+02 1.636326e+02
1.650962e+02 1.636376e+02
1.652131e+02 1.636425e+02
1.653300e+02 1.636475e+02
1.654469e+02 1.636524e+02
1.655639e+02 1.636573e+02
1.656808e+02 1.636622e+02
1.657977e+02 1.636671e+02
1.659146e+02 1.636720e+02
1.660315e+02 1.636769e+02
1.661485e+02 1.636818e+02
1.662654e+02 1.636866e+02
1.663823e+02 1.636915e+02
1.664992e+02 1.636963e+02
1.666161e+02 1.637011e+02
1.667330e+02 1.637059e+02
1.668500e+02 1.637107e+02
1.669669e+02 1.637155e+02
1.670838e+02 1.637203e+02
1.672007e+02 1.637251e+02
1.673176e+02 1.637299e+02
1.674345e+02 1.637346e+02
1.675515e+02 1.637394e+02
1.676684e+02 1.637441e+02
1.677853e+02 1.637488e+02
1.679022e+02 1.637535e+02
1.680191e+02 1.637583e+02
1.681360e+02 1.637630e+02
1.682530e+02 1.637676e+02
1.683699e+02 1.637723e+02
1.684868e+02 1.637770e+02
1.686037e+02 1.637816e+02
1.687206e+02 1.637863e+02
1.688375e+02 1.637909e+02
1.689545e+02 1.637955e+02
1.690714e+02 1.638002e+02
1.691883e+02 1.638048e+02
1.693052e+02 1.638094e+02
1.694221e+02 1.638140e+02
1.695390e+02 1.638186e+02
1.696560e+02 1.638231e+02
1.697729e+02 1.638277e+02
1.698898e+02 1.638322e+02
1.700067e+02 1.638368e+02
1.701236e+02 1.638413e+02
1.702405e+02 1.638458e+02
1.703575e+02 1.638504e+02
1.704744e+02 1.638549e+02
1.705913e+02 1.638594e+02
1.707082e+02 1.638638e+02
1.708251e+02 1.638683e+02
1.709420e+02 1.638728e+02
1.710590e+02 1.638772e+02
1.711759e+02 1.638817e+02
1.712928e+02 1.638861e+02
1.714097e+02 1.638906e+02
1.715266e+02 1.638950e+02
1.716435e+02 1.638994e+02
1.717605e+02 1.639038e+02
1.718774e+02 1.639082e+02
1.719943e+02 1.639126e+02
1.721112e+02 1.639170e+02
1.722281e+02 1.639213e+02
1.723450e+02 1.639257e+02
1.724620e+02 1.639301e+02
1.725789e+02 1.639344e+02
1.726958e+02 1.639387e+02
1.728127e+02 1.639431e+02
1.729296e+02 1.639474e+02
1.730465e+02 1.639517e+02
1.731635e+02 1.639560e+02
1.732804e+02 1.639603e+02
1.733973e+02 1.639646e+02
1.735142e+02 1.639688e+02
1.736311e+02 1.639731e+02
1.737480e+02 1.639774e+02
1.738650e+02 1.639816e+02
1.739819e+02 1.639858e+02
1.740988e+02 1.639901e+02
1.742157e+02 1.639943e+02
1.743326e+02 1.639985e+02
1.744495e+02 1.640027e+02
1.745665e+02 1.640069e+02
1.746834e+02 1.640111e+02
1.748003e+02 1.640153e+02
1.749172e+02 1.640194e+02
1.750341e+02 1.640236e+02
1.751510e+02 1.640278e+02
1.752680e+02 1.640319e+02
1.753849e+02 1.640360e+02
1.755018e+02 1.640402e+02
1.756187e+02 1.640443e+02
1.757356e+02 1.640484e+02
1.758525e+02 1.640525e+02
1.759695e+02 1.640566e+02
1.760864e+02 1.640607e+02
1.762033e+02 1.640648e+02
1.763202e+02 1.640689e+02
1.764371e+02 1.640729e+02
1.765540e+02 1.640770e+02
1.766710e+02 1.640810e+02
1.767879e+02 1.640851e+02
1.769048e+02 1.640891e+02
1.770217e+02 1.640931e+02
1.771386e+02 1.640971e+02
1.772555e+02 1.641011e+02
1.773725e+02 1.641051e+02
1.774894e+02 1.641091e+02
1.776063e+02 1.641131e+02
1.777232e+02 1.641171e+02
1.778401e+02 1.641211e+02
1.779570e+02 1.641250e+02
1.780740e+02 1.641290e+02
1.781909e+02 1.641329e+02
1.783078e+02 1.641369e+02
1.784247e+02 1.641408e+02
1.785416e+02 1.641447e+02
1.786585e+02 1.641486e+02
1.787755e+02 1.641525e+02
1.788924e+02 1.641564e+02
1.790093e+02 1.641603e+02
1.791262e+02 1.641642e+02
1.792431e+02 1.641681e+02
1.793600e+02 1.641719e+02
1.794770e+02 1.641758e+02
1.795939e+02 1.641797e+02
1.797108e+02 1.641835e+02
1.798277e+02 1.641873e+02
1.799446e+02 1.641912e+02
1.800615e+02 1.641950e+02
1.801785e+02 1.641988e+02
1.802954e+02 1.642026e+02
1.804123e+02 1.642064e+02
1.805292e+02 1.642102e+02
1.806461e+02 1.642140e+02
1.807630e+02 1.642178e+02
1.808800e+02 1.642216e+02
1.809969e+02 1.642253e+02
1.811138e+02 1.642291e+02
1.812307e+02 1.642328e+02
1.813476e+02 1.642366e+02
1.814645e+02 1.642403e+02
1.815815e+02 1.642440e+02
1.816984e+02 1.642478e+02
1.818153e+02 1.642515e+02
1.819322e+02 1.642552e+02
1.820491e+02 1.642589e+02
1.821660e+02 1.642626e+02
1.822830e+02 1.642663e+02
1.823999e+02 1.642699e+02
1.825168e+02 1.642736e+02
1.826337e+02 1.642773e+02
1.827506e+02 1.642809e+02
1.828675e+02 1.642846e+02
1.829845e+02 1.642882e+02
1.831014e+02 1.642919e+02
1.832183e+02 1.642955e+02
1.833352e+02 1.642991e+02
1.834521e+02 1.643027e+02
1.835690e+02 1.643063e+02
1.836860e+02 1.643099e+02
1.838029e+02 1.643135e+02
1.839198e+02 1.643171e+02
1.840367e+02 1.643207e+02
1.841536e+02 1.643243e+02
1.842705e+02 1.643278e+02
1.843875e+02 1.643314e+02
1.845044e+02 1.643350e+02
1.846213e+02 1.643385e+02
1.847382e+02 1.643420e+02
1.848551e+02 1.643456e+02
1.849720e+02 1.643491e+02
1.850890e+02 1.643526e+02
1.852059e+02 1.643561e+02
1.853228e+02 1.643596e+02
1.854397e+02 1.643631e+02
1.855566e+02 1.643666e+02
1.856735e+02 1.643701e+02
1.857905e+02 1.643736e+02
1.859074e+02 1.643771e+02
1.860243e+02 1.643805e+02
1.861412e+02 1.643840e+02
1.862581e+02 1.643875e+02
1.863750e+02 1.643909e+02
1.864920e+02 1.643944e+02
1.866089e+02 1.643978e+02
1.867258e+02 1.644012e+02
1.868427e+02 1.644046e+02
1.869596e+02 1.644081e+02
1.870765e+02 1.644115e+02
1.871935e+02 1.644149e+02
1.873104e+02 1.644183e+02
1.874273e+02 1.644217e+02
1.875442e+02 1.644250e+02
1.876611e+02 1.644284e+02
1.877780e+02 1.644318e+02
1.878950e+02 1.644351e+02
1.880119e+02 1.644385e+02
1.881288e+02 1.644419e+02
1.882457e+02 1.644452e+02
1.883626e+02 1.644485e+02
1.884795e+02 1.644519e+02
1.885965e+02 1.644552e+02
1.887134e+02 1.644585e+02
1.888303e+02 1.644618e+02
1.889472e+02 1.644652e+02
1.890641e+02 1.644685e+02
1.891810e+02 1.644718e+02
1.892980e+02 1.644750e+02
1.894149e+02 1.644783e+02
1.895318e+02 1.644816e+02
1.896487e+02 1.644849e+02
1.897656e+02 1.644881e+02
1.898825e+02 1.644914e+02
1.899995e+02 1.644947e+02
1.901164e+02 1.644979e+02
1.902333e+02 1.645011e+02
1.903502e+02 1.645044e+02
1.904671e+02 1.645076e+02
1.905840e+02 1.645108e+02
1.907010e+02 1.645141e+02
1.908179e+02 1.645173e+02
1.909348e+02 1.645205e+02
1.910517e+02 1.645237e+02
1.911686e+02 1.645269e+02
1.912855e+02 1.645301e+02
1.914025e+02 1.645332e+02
1.915194e+02 1.645364e+02
1.916363e+02 1.645396e+02
1.917532e+02 1.645428e+02
1.918701e+02 1.645459e+02
1.919870e+02 1.645491e+02
1.921040e+02 1.645522e+02
1.922209e+02 1.645554e+02
1.923378e+02 1.645585e+02
1.924547e+02 1.645616e+02
1.925716e+02 1.645648e+02
1.926885e+02 1.645679e+02
1.928055e+02 1.645710e+02
1.929224e+02 1.645741e+02
1.930393e+02 1.645772e+02
1.931562e+02 1.645803e+02
1.932731e+02 1.645834e+02
1.933900e+02 1.645865e+02
1.935070e+02 1.645896e+02
1.936239e+02 1.645926e+02
1.937408e+02 1.645957e+02
1.938577e+02 1.645988e+02
1.939746e+02 1.646018e+02
1.940915e+02 1.646049e+02
1.942085e+02 1.646079e+02
1.943254e+02 1.646110e+02
1.944423e+02 1.646140e+02
1.945592e+02 1.646170e+02
1.946761e+02 1.646201e+02
1.947930e+02 1.646231e+02
1.949100e+02 1.646261e+02
1.950269e+02 1.646291e+02
1.951438e+02 1.646321e+02
1.952607e+02 1.646351e+02
1.953776e+02 1.646381e+02
1.954945e+02 1.646411e+02
1.956115e+02 1.646441e+02
1.957284e+02 1.646470e+02
1.958453e+02 1.646500e+02
1.959622e+02 1.646530e+02
1.960791e+02 1.646559e+02
1.961960e+02 1.646589e+02
1.963130e+02 1.646618e+02
1.964299e+02 1.646648e+02
1.965468e+02 1.646677e+02
1.966637e+02 1.646707e+02
1.967806e+02 1.646736e+02
1.968975e+02 1.646765e+02
1.970145e+02 1.646794e+02
1.971314e+02 1.646824e+02
1.972483e+02 1.646853e+02
1.973652e+02 1.646882e+02
1.974821e+02 1.646911e+02
1.975990e+02 1.646940e+02
1.977160e+02 1.646968e+02
1.978329e+02 1.646997e+02
1.979498e+02 1.647026e+02
1.980667e+02 1.647055e+02
1.981836e+02 1.647083e+02
1.983005e+02 1.647112e+02
1.984175e+02 1.647141e+02
1.985344e+02 1.647169e+02
1.986513e+02 1.647198e+02
1.987682e+02 1.647226e+02
1.988851e+02 1.647254e+02
1.990020e+02 1.647283e+02
1.991190e+02 1.647311e+02
1.992359e+02 1.647339e+02
1.993528e+02 1.647367e+02
1.994697e+02 1.647396e+02
1.995866e+02 1.647424e+02
1.997036e+02 1.647452e+02
1.998205e+02 1.647480e+02
1.999374e+02 1.647508e+02
2.000543e+02 1.647535e+02
2.001712e+02 1.647563e+02
2.002881e+02 1.647591e+02
2.004051e+02 1.647619e+02
2.005220e+02 1.647646e+02
2.006389e+02 1.647674e+02
2.007558e+02 1.647702e+02
2.008727e+02 1.647729e+02
2.009896e+02 1.647757e+02
2.011066e+02 1.647784e+02
2.012235e+02 1.647812e+02
2.013404e+02 1.647839e+02
2.014573e+02 1.647866e+02
2.015742e+02 1.647893e+02
2.016911e+02 1.647921e+02
2.018081e+02 1.647948e+02
2.019250e+02 1.647975e+02
2.020419e+02 1.648002e+02
2.021588e+02 1.648029e+02
2.022757e+02 1.648056e+02
2.023926e+02 1.648083e+02
2.025096e+02 1.648110e+02
2.026265e+02 1.648137e+02
2.027434e+02 1.648163e+02
2.028603e+02 1.648190e+02
2.029772e+02 1.648217e+02
2.030941e+02 1.648243e+02
2.032111e+02 1.648270e+02
2.033280e+02 1.648297e+02
2.034449e+02 1.648323e+02
2.035618e+02 1.648350e+02
2.036787e+02 1.648376e+02
2.037956e+02 1.648402e+02
2.039126e+02 1.648429e+02
2.040295e+02 1.648455e+02
2.041464e+02 1.648481e+02
2.042633e+02 1.648507e+02
2.043802e+02 1.648533e+02
2.044971e+02 1.648560e+02
2.046141e+02 1.648586e+02
2.047310e+02 1.648612e+02
2.048479e+02 1.648638e+02
2.049648e+02 1.648663e+02
2.050817e+02 1.648689e+02
2.051986e+02 1.648715e+02
2.053156e+02 1.648741e+02
2.054325e+02 1.648767e+02
2.055494e+02 1.648792e+02
2.056663e+02 1.648818e+02
2.057832e+02 1.648844e+02
2.059001e+02 1.648869e+02
2.060171e+02 1.648895e+02
2.061340e+02 1.648920e+02
2.062509e+02 1.648946e+02
2.063678e+02 1.648971e+02
2.064847e+02 1.648996e+02
2.066016e+02 1.649022e+02
2.067186e+02 1.649047e+02
2.068355e+02 1.649072e+02
2.069524e+02 1.649097e+02
2.070693e+02 1.649123e+02
2.071862e+02 1.649148e+02
2.073031e+02 1.649173e+02
2.074201e+02 1.649198e+02
2.075370e+02 1.649223e+02
2.076539e+02 1.649248e+02
2.077708e+02 1.649273e+02
2.078877e+02 1.649297e+02
2.080046e+02 1.649322e+02
2.081216e+02 1.649347e+02
2.082385e+02 1.649372e+02
2.083554e+02 1.649396e+02
2.084723e+02 1.649421e+02
2.085892e+02 1.649446e+02
2.087061e+02 1.649470e+02
2.088231e+02 1.649495e+02
2.089400e+02 1.649519e+02
2.090569e+02 1.649544e+02
2.091738e+02 1.649568e+02
2.092907e+02 1.649592e+02
2.094076e+02 1.649617e+02
2.095246e+02 1.649641e+02
2.096415e+02 1.649665e+02
2.097584e+02 1.649689e+02
2.098753e+02 1.649713e+02
2.099922e+02 1.649737e+02
2.101091e+02 1.649762e+02
2.102261e+02 1.649786e+02
2.103430e+02 1.649810e+02
2.104599e+02 1.649833e+02
2.105768e+02 1.649857e+02
2.106937e+02 1.649881e+02
2.108106e+02 1.649905e+02
2.109276e+02 1.649929e+02
2.110445e+02 1.649953e+02
2.111614e+02 1.649976e+02
2.112783e+02 1.650000e+02
2.113952e+02 1.650024e+02
2.115121e+02 1.650047e+02
2.116291e+02 1.650071e+02
2.117460e+02 1.650094e+02
2.118629e+02 1.650118e+02
2.119798e+02 1.650141e+02
2.120967e+02 1.650165e+02
2.122136e+02 1.650188e+02
2.123306e+02 1.650211e+02
2.124475e+02 1.650234e+02
2.125644e+02 1.650258e+02
2.126813e+02 1.650281e+02
2.127982e+02 1.650304e+02
2.129151e+02 1.650327e+02
2.130321e+02 1.650350e+02
2.131490e+02 1.650373e+02
2.132659e+02 1.650396e+02
2.133828e+02 1.650419e+02
2.134997e+02 1.650442e+02
2.136166e+02 1.650465e+02
2.137336e+02 1.650488e+02
2.138505e+02 1.650511e+02
2.139674e+02 1.650534e+02
2.140843e+02 1.650556e+02
2.142012e+02 1.650579e+02
2.143181e+02 1.650602e+02
2.144351e+02 1.650624e+02
2.145520e+02 1.650647e+02
2.146689e+02 1.650669e+02
2.147858e+02 1.650692e+02
2.149027e+02 1.650714e+02
2.150196e+02 1.650737e+02
2.151366e+02 1.650759e+02
2.152535e+02 1.650782e+02
2.153704e+02 1.650804e+02
2.154873e+02 1.650826e+02
2.156042e+02 1.650849e+02
2.157211e+02 1.650871e+02
2.158381e+02 1.650893e+02
2.159550e+02 1.650915e+02
2.160719e+02 1.650937e+02
2.161888e+02 1.650959e+02
2.163057e+02 1.650982e+02
2.164226e+02 1.651004e+02
2.165396e+02 1.651026e+02
2.166565e+02 1.651047e+02
2.167734e+02 1.651069e+02
2.168903e+02 1.651091e+02
2.170072e+02 1.651113e+02
2.171241e+02 1.651135e+02
2.172411e+02 1.651157e+02
2.173580e+02 1.651178e+02
2.174749e+02 1.651200e+02
2.175918e+02 1.651222e+02
2.177087e+02 1.651243e+02
2.178256e+02 1.651265e+02
2.179426e+02 1.651287e+02
2.180595e+02 1.651308e+02
2.181764e+02 1.651330e+02
2.182933e+02 1.651351e+02
2.184102e+02 1.651372e+02
2.185271e+02 1.651394e+02
2.186441e+02 1.651415e+02
2.187610e+02 1.651436e+02
2.188779e+02 1.651458e+02
2.189948e+02 1.651479e+02
2.191117e+02 1.651500e+02
2.192286e+02 1.651521e+02
2.193456e+02 1.651543e+02
2.194625e+02 1.651564e+02
2.195794e+02 1.651585e+02
2.196963e+02 1.651606e+02
2.198132e+02 1.651627e+02
2.199301e+02 1.651648e+02
2.200471e+02 1.651669e+02
2.201640e+02 1.651690e+02
2.202809e+02 1.651711e+02
2.203978e+02 1.651731e+02
2.205147e+02 1.651752e+02
2.206316e+02 1.651773e+02
2.207486e+02 1.651794e+02
2.208655e+02 1.651814e+02
2.209824e+02 1.651835e+02
2.210993e+02 1.651856e+02
2.212162e+02 1.651876e+02
2.213331e+02 1.651897e+02
2.214501e+02 1.651918e+02
2.215670e+02 1.651938e+02
2.216839e+02 1.651959e+02
2.218008e+02 1.651979e+02
2.219177e+02 1.651999e+02
2.220346e+02 1.652020e+02
2.221516e+02 1.652040e+02
2.222685e+02 1.652060e+02
2.223854e+02 1.652081e+02
2.225023e+02 1.652101e+02
2.226192e+02 1.652121e+02
2.227361e+02 1.652141e+02
2.228531e+02 1.652162e+02
2.229700e+02 1.652182e+02
2.230869e+02 1.652202e+02
2.232038e+02 1.652222e+02
2.233207e+02 1.652242e+02
2.234376e+02 1.652262e+02
2.235546e+02 1.652282e+02
2.236715e+02 1.652302e+02
2.237884e+02 1.652322e+02
2.239053e+02 1.652342e+02
2.240222e+02 1.652362e+02
2.241391e+02 1.652381e+02
2.242561e+02 1.652401e+02
2.243730e+02 1.652421e+02
2.244899e+02 1.652441e+02
2.246068e+02 1.652460e+02
2.247237e+02 1.652480e+02
2.248406e+02 1.652500e+02
2.249576e+02 1.652519e+02
2.250745e+02 1.652539e+02
2.251914e+02 1.652558e+02
2.253083e+02 1.652578e+02
2.254252e+02 1.652597e+02
2.255421e+02 1.652617e+02
2.256591e+02 1.652636e+02
2.257760e+02 1.652656e+02
2.258929e+02 1.652675e+02
2.260098e+02 1.652694e+02
2.261267e+02 1.652714e+02
2.262436e+02 1.652733e+02
2.263606e+02 1.652752e+02
2.264775e+02 1.652771e+02
2.265944e+02 1.652790e+02
2.267113e+02 1.652810e+02
2.268282e+02 1.652829e+02
2.269451e+02 1.652848e+02
2.270621e+02 1.652867e+02
2.271790e+02 1.652886e+02
2.272959e+02 1.652905e+02
2.274128e+02 1.652924e+02
2.275297e+02 1.652943e+02
2.276466e+02 1.652962e+02
2.277636e+02 1.652981e+02
2.278805e+02 1.653000e+02
2.279974e+02 1.653018e+02
2.281143e+02 1.653037e+02
2.282312e+02 1.653056e+02
2.283481e+02 1.653075e+02
2.284651e+02 1.653093e+02
2.285820e+02 1.653112e+02
2.286989e+02 1.653131e+02
2.288158e+02 1.653149e+02
2.289327e+02 1.653168e+02
2.290496e+02 1.653187e+02
2.291666e+02 1.653205e+02
2.292835e+02 1.653224e+02
2.294004e+02 1.653242e+02
2.295173e+02 1.653261e+02
2.296342e+02 1.653279e+02
2.297511e+02 1.653297e+02
2.298681e+02 1.653316e+02
2.299850e+02 1.653334e+02
2.301019e+02 1.653352e+02
2.302188e+02 1.653371e+02
2.303357e+02 1.653389e+02
2.304526e+02 1.653407e+02
2.305696e+02 1.653425e+02
2.306865e+02 1.653444e+02
2.308034e+02 1.653462e+02
2.309203e+02 1.653480e+02
2.310372e+02 1.653498e+02
2.311541e+02 1.653516e+02
2.312711e+02 1.653534e+02
2.313880e+02 1.653552e+02
2.315049e+02 1.653570e+02
2.316218e+02 1.653588e+02
2.317387e+02 1.653606e+02
2.318556e+02 1.653624e+02
2.319726e+02 1.653642e+02
2.320895e+02 1.653660e+02
2.322064e+02 1.653677e+02
2.323233e+02 1.653695e+02
2.324402e+02 1.653713e+02
2.325571e+02 1.653731e+02
2.326741e+02 1.653748e+02
2.327910e+02 1.653766e+02
2.329079e+02 1.653784e+02
2.330248e+02 1.653801e+02
2.331417e+02 1.653819e+02
2.332587e+02 1.653837e+02
2.333756e+02 1.653854e+02
2.334925e+02 1.653872e+02
2.336094e+02 1.653889e+02
2.337263e+02 1.653907e+02
2.338432e+02 1.653924e+02
2.339602e+02 1.653942e+02
2.340771e+02 1.653959e+02
2.341940e+02 1.653976e+02
2.343109e+02 1.653994e+02
2.344278e+02 1.654011e+02
2.345447e+02 1.654028e+02
2.346617e+02 1.654046e+02
2.347786e+02 1.654063e+02
2.348955e+02 1.654080e+02
2.350124e+02 1.654097e+02
2.351293e+02 1.654114e+02
2.352462e+02 1.654132e+02
2.353632e+02 1.654149e+02
2.354801e+02 1.654166e+02
2.355970e+02 1.654183e+02
2.357139e+02 1.654200e+02
2.358308e+02 1.654217e+02
2.359477e+02 1.654234e+02
2.360647e+02 1.654251e+02
2.361816e+02 1.654268e+02
2.362985e+02 1.654285e+02
2.364154e+02 1.654302e+02
2.365323e+02 1.654318e+02
2.366492e+02 1.654335e+02
2.367662e+02 1.654352e+02
2.368831e+02 1.654369e+02
2.370000e+02 1.654386e+02
2.371169e+02 1.654402e+02
2.372338e+02 1.654419e+02
2.373507e+02 1.654436e+02
2.374677e+02 1.654452e+02
2.375846e+02 1.654469e+02
2.377015e+02 1.654486e+02
2.378184e+02 1.654502e+02
2.379353e+02 1.654519e+02
2.380522e+02 1.654535e+02
2.381692e+02 1.654552e+02
2.382861e+02 1.654568e+02
2.384030e+02 1.654585e+02
2.385199e+02 1.654601e+02
2.386368e+02 1.654618e+02
2.387537e+02 1.654634e+02
2.388707e+02 1.654651e+02
2.389876e+02 1.654667e+02
2.391045e+02 1.654683e+02
2.392214e+02 1.654700e+02
2.393383e+02 1.654716e+02
2.394552e+02 1.654732e+02
2.395722e+02 1.654748e+02
2.396891e+02 1.654765e+02
2.398060e+02 1.654781e+02
2.399229e+02 1.654797e+02
2.400398e+02 1.654813e+02
2.401567e+02 1.654829e+02
2.402737e+02 1.654845e+02
2.403906e+02 1.654861e+02
2.405075e+02 1.654877e+02
2.406244e+02 1.654893e+02
2.407413e+02 1.654909e+02
2.408582e+02 1.654925e+02
2.409752e+02 1.654941e+02
2.410921e+02 1.654957e+02
2.412090e+02 1.654973e+02
2.413259e+02 1.654989e+02
2.414428e+02 1.655005e+02
2.415597e+02 1.655021e+02
2.416767e+02 1.655036e+02
2.417936e+02 1.655052e+02
2.419105e+02 1.655068e+02
2.420274e+02 1.655084e+02
2.421443e+02 1.655099e+02
2.422612e+02 1.655115e+02
2.423782e+02 1.655131e+02
2.424951e+02 1.655146e+02
2.426120e+02 1.655162e+02
2.427289e+02 1.655178e+02
2.428458e+02 1.655193e+02
2.429627e+02 1.655209e+02
2.430797e+02 1.655224e+02
2.431966e+02 1.655240e+02
2.433135e+02 1.655255e+02
2.434304e+02 1.655271e+02
2.435473e+02 1.655286e+02
2.436642e+02 1.655302e+02
2.437812e+02 1.655317e+02
2.438981e+02 1.655332e+02
2.440150e+02 1.655348e+02
2.441319e+02 1.655363e+02
2.442488e+02 1.655379e+02
2.443657e+02 1.655394e+02
2.444827e+02 1.655409e+02
2.445996e+02 1.655424e+02
2.447165e+02 1.655440e+02
2.448334e+02 1.655455e+02
2.449503e+02 1.655470e+02
2.450672e+02 1.655485e+02
2.451842e+02 1.655500e+02
2.453011e+02 1.655515e+02
2.454180e+02 1.655530e+02
2.455349e+02 1.655546e+02
2.456518e+02 1.655561e+02
2.457687e+02 1.655576e+02
2.458857e+02 1.655591e+02
2.460026e+02 1.655606e+02
2.461195e+02 1.655621e+02
2.462364e+02 1.655636e+02
2.463533e+02 1.655650e+02
2.464702e+02 1.655665e+02
2.465872e+02 1.655680e+02
2.467041e+02 1.655695e+02
2.468210e+02 1.655710e+02
2.469379e+02 1.655725e+02
2.470548e+02 1.655740e+02
2.471717e+02 1.655754e+02
2.472887e+02 1.655769e+02
2.474056e+02 1.655784e+02
2.475225e+02 1.655799e+02
2.476394e+02 1.655813e+02
2.477563e+02 1.655828e+02
2.478732e+02 1.655843e+02
2.479902e+02 1.655857e+02
2.481071e+02 1.655872e+02
2.482240e+02 1.655886e+02
2.483409e+02 1.655901e+02
2.484578e+02 1.655916e+02
2.485747e+02 1.655930e+02
2.486917e+02 1.655945e+02
2.488086e+02 1.655959e+02
2.489255e+02 1.655974e+02
2.490424e+02 1.655988e+02
2.491593e+02 1.656002e+02
2.492762e+02 1.656017e+02
2.493932e+02 1.656031e+02
2.495101e+02 1.656046e+02
2.496270e+02 1.656060e+02
2.497439e+02 1.656074e+02
2.498608e+02 1.656089e+02
2.499777e+02 1.656103e+02
2.500947e+02 1.656117e+02
2.502116e+02 1.656131e+02
2.503285e+02 1.656146e+02
2.504454e+02 1.656160e+02
2.505623e+02 1.656174e+02
2.506792e+02 1.656188e+02
2.507962e+02 1.656202e+02
2.509131e+02 1.656216e+02
2.510300e+02 1.656231e+02
2.511469e+02 1.656245e+02
2.512638e+02 1.656259e+02
2.513807e+02 1.656273e+02
2.514977e+02 1.656287e+02
2.516146e+02 1.656301e+02
2.517315e+02 1.656315e+02
2.518484e+02 1.656329e+02
2.519653e+02 1.656343e+02
2.520822e+02 1.656357e+02
2.521992e+02 1.656370e+02
2.523161e+02 1.656384e+02
2.524330e+02 1.656398e+02
2.525499e+02 1.656412e+02
2.526668e+02 1.656426e+02
2.527837e+02 1.656440e+02
2.529007e+02 1.656454e+02
2.530176e+02 1.656467e+02
2.531345e+02 1.656481e+02
2.532514e+02 1.656495e+02
2.533683e+02 1.656509e+02
2.534852e+02 1.656522e+02
2.536022e+02 1.656536e+02
2.537191e+02 1.656550e+02
2.538360e+02 1.656563e+02
2.539529e+02 1.656577e+02
2.540698e+02 1.656590e+02
2.541867e+02 1.656604e+02
2.543037e+02 1.656618e+02
2.544206e+02 1.656631e+02
2.545375e+02 1.656645e+02
2.546544e+02 1.656658e+02
2.547713e+02 1.656672e+02
2.548882e+02 1.656685e+02
2.550052e+02 1.656699e+02
2.551221e+02 1.656712e+02
2.552390e+02 1.656726e+02
2.553559e+02 1.656739e+02
2.554728e+02 1.656752e+02
2.555897e+02 1.656766e+02
2.557067e+02 1.656779e+02
2.558236e+02 1.656792e+02
2.559405e+02 1.656806e+02
2.560574e+02 1.656819e+02
2.561743e+02 1.656832e+02
2.562912e+02 1.656845e+02
2.564082e+02 1.656859e+02
2.565251e+02 1.656872e+02
2.566420e+02 1.656885e+02
2.567589e+02 1.656898e+02
2.568758e+02 1.656911e+02
2.569927e+02 1.656925e+02
2.571097e+02 1.656938e+02
2.572266e+02 1.656951e+02
2.573435e+02 1.656964e+02
2.574604e+02 1.656977e+02
2.575773e+02 1.656990e+02
2.576942e+02 1.657003e+02
2.578112e+02 1.657016e+02
2.579281e+02 1.657029e+02
2.580450e+02 1.657042e+02
2.581619e+02 1.657055e+02
2.582788e+02 1.657068e+02
2.583957e+02 1.657081e+02
2.585127e+02 1.657094e+02
2.586296e+02 1.657107e+02
2.587465e+02 1.657120e+02
2.588634e+02 1.657133e+02
2.589803e+02 1.657145e+02
2.590972e+02 1.657158e+02
2.592142e+02 1.657171e+02
2.593311e+02 1.657184e+02
2.594480e+02 1.657197e+02
2.595649e+02 1.657209e+02
2.596818e+02 1.657222e+02
2.597987e+02 1.657235e+02
2.599157e+02 1.657248e+02
2.600326e+02 1.657260e+02
2.601495e+02 1.657273e+02
2.602664e+02 1.657286e+02
2.603833e+02 1.657298e+02
2.605002e+02 1.657311e+02
2.606172e+02 1.657323e+02
2.607341e+02 1.657336e+02
2.608510e+02 1.657349e+02
2.609679e+02 1.657361e+02
2.610848e+02 1.657374e+02
2.612017e+02 1.657386e+02
2.613187e+02 1.657399e+02
2.614356e+02 1.657411e+02
2.615525e+02 1.657424e+02
2.616694e+02 1.657436e+02
2.617863e+02 1.657449e+02
2.619032e+02 1.657461e+02
2.620202e+02 1.657473e+02
2.621371e+02 1.657486e+02
2.622540e+02 1.657498e+02
2.623709e+02 1.657511e+02
2.624878e+02 1.657523e+02
2.626047e+02 1.657535e+02
2.627217e+02 1.657547e+02
2.628386e+02 1.657560e+02
2.629555e+02 1.657572e+02
2.630724e+02 1.657584e+02
2.631893e+02 1.657597e+02
2.633062e+02 1.657609e+02
2.634232e+02 1.657621e+02
2.635401e+02 1.657633e+02
2.636570e+02 1.657645e+02
2.637739e+02 1.657658e+02
2.638908e+02 1.657670e+02
2.640077e+02 1.657682e+02
2.641247e+02 1.657694e+02
2.642416e+02 1.657706e+02
2.643585e+02 1.657718e+02
2.644754e+02 1.657730e+02
2.645923e+02 1.657742e+02
2.647092e+02 1.657754e+02
2.648262e+02 1.657766e+02
2.649431e+02 1.657778e+02
2.650600e+02 1.657790e+02
2.651769e+02 1.657802e+02
2.652938e+02 1.657814e+02
2.654107e+02 1.657826e+02
2.655277e+02 1.657838e+02
2.656446e+02 1.657850e+02
2.657615e+02 1.657862e+02
2.658784e+02 1.657874e+02
2.659953e+02 1.657886e+02
2.661122e+02 1.657897e+02
2.662292e+02 1.657909e+02
2.663461e+02 1.657921e+02
2.664630e+02 1.657933e+02
2.665799e+02 1.657945e+02
2.666968e+02 1.657956e+02
2.668138e+02 1.657968e+02
2.669307e+02 1.657980e+02
2.670476e+02 1.657992e+02
2.671645e+02 1.658003e+02
2.672814e+02 1.658015e+02
2.673983e+02 1.658027e+02
2.675153e+02 1.658038e+02
2.676322e+02 1.658050e+02
2.677491e+02 1.658062e+02
2.678660e+02 1.658073e+02
2.679829e+02 1.658085e+02
2.680998e+02 1.658096e+02
2.682168e+02 1.658108e+02
2.683337e+02 1.658119e+02
2.684506e+02 1.658131e+02
2.685675e+02 1.658142e+02
2.686844e+02 1.658154e+02
2.688013e+02 1.658165e+02
2.689183e+02 1.658177e+02
2.690352e+02 1.658188e+02
2.691521e+02 1.658200e+02
2.692690e+02 1.658211e+02
2.693859e+02 1.658223e+02
2.695028e+02 1.658234e+02
2.696198e+02 1.658245e+02
2.697367e+02 1.658257e+02
2.698536e+02 1.658268e+02
2.699705e+02 1.658280e+02
2.700874e+02 1.658291e+02
2.702043e+02 1.658302e+02
2.703213e+02 1.658313e+02
2.704382e+02 1.658325e+02
2.705551e+02 1.658336e+02
2.706720e+02 1.658347e+02
2.707889e+02 1.658358e+02
2.709058e+02 1.658370e+02
2.710228e+02 1.658381e+02
2.711397e+02 1.658392e+02
2.712566e+02 1.658403e+02
2.713735e+02 1.658414e+02
2.714904e+02 1.658426e+02
2.716073e+02 1.658437e+02
2.717243e+02 1.658448e+02
2.718412e+02 1.658459e+02
2.719581e+02 1.658470e+02
2.720750e+02 1.658481e+02
2.721919e+02 1.658492e+02
2.723088e+02 1.658503e+02
2.724258e+02 1.658514e+02
2.725427e+02 1.658525e+02
2.726596e+02 1.658536e+02
2.727765e+02 1.658547e+02
2.728934e+02 1.658558e+02
2.730103e+02 1.658569e+02
2.731273e+02 1.658580e+02
2.732442e+02 1.658591e+02
2.733611e+02 1.658602e+02
2.734780e+02 1.658613e+02
2.735949e+02 1.658624e+02
2.737118e+02 1.658635e+02
2.738288e+02 1.658646e+02
2.739457e+02 1.658657e+02
2.740626e+02 1.658667e+02
2.741795e+02 1.658678e+02
2.742964e+02 1.658689e+02
2.744133e+02 1.658700e+02
2.745303e+02 1.658711e+02
2.746472e+02 1.658721e+02
2.747641e+02 1.658732e+02
2.748810e+02 1.658743e+02
2.749979e+02 1.658754e+02
2.751148e+02 1.658764e+02
2.752318e+02 1.658775e+02
2.753487e+02 1.658786e+02
2.754656e+02 1.658796e+02
2.755825e+02 1.658807e+02
2.756994e+02 1.658818e+02
2.758163e+02 1.658828e+02
2.759333e+02 1.658839e+02
2.760502e+02 1.658850e+02
2.761671e+02 1.658860e+02
2.762840e+02 1.658871e+02
2.764009e+02 1.658881e+02
2.765178e+02 1.658892e+02
2.766348e+02 1.658902e+02
2.767517e+02 1.658913e+02
2.768686e+02 1.658923e+02
2.769855e+02 1.658934e+02
2.771024e+02 1.658944e+02
2.772193e+02 1.658955e+02
2.773363e+02 1.658965e+02
2.774532e+02 1.658976e+02
2.775701e+02 1.658986e+02
2.776870e+02 1.658997e+02
2.778039e+02 1.659007e+02
2.779208e+02 1.659017e+02
2.780378e+02 1.659028e+02
2.781547e+02 1.659038e+02
2.782716e+02 1.659049e+02
2.783885e+02 1.659059e+02
2.785054e+02 1.659069e+02
2.786223e+02 1.659080e+02
2.787393e+02 1.659090e+02
2.788562e+02 1.659100e+02
2.789731e+02 1.659110e+02
2.790900e+02 1.659121e+02
2.792069e+02 1.659131e+02
2.793238e+02 1.659141e+02
2.794408e+02 1.659151e+02
2.795577e+02 1.659162e+02
2.796746e+02 1.659172e+02
2.797915e+02 1.659182e+02
2.799084e+02 1.659192e+02
2.800253e+02 1.659202e+02
2.801423e+02 1.659212e+02
2.802592e+02 1.659223e+02
2.803761e+02 1.659233e+02
2.804930e+02 1.659243e+02
2.806099e+02 1.659253e+02
2.807268e+02 1.659263e+02
2.808438e+02 1.659273e+02
2.809607e+02 1.659283e+02
2.810776e+02 1.659293e+02
2.811945e+02 1.659303e+02
2.813114e+02 1.659313e+02
2.814283e+02 1.659323e+02
2.815453e+02 1.659333e+02
2.816622e+02 1.659343e+02
2.817791e+02 1.659353e+02
2.818960e+02 1.659363e+02
2.820129e+02 1.659373e+02
2.821298e+02 1.659383e+02
2.822468e+02 1.659393e+02
2.823637e+02 1.659403e+02
2.824806e+02 1.659413e+02
2.825975e+02 1.659423e+02
2.827144e+02 1.659433e+02
2.828313e+02 1.659442e+02
2.829483e+02 1.659452e+02
2.830652e+02 1.659462e+02
2.831821e+02 1.659472e+02
2.832990e+02 1.659482e+02
2.834159e+02 1.659492e+02
2.835328e+02 1.659501e+02
2.836498e+02 1.659511e+02
2.837667e+02 1.659521e+02
2.838836e+02 1.659531e+02
2.840005e+02 1.659540e+02
2.841174e+02 1.659550e+02
2.842343e+02 1.659560e+02
2.843513e+02 1.659570e+02
2.844682e+02 1.659579e+02
2.845851e+02 1.659589e+02
2.847020e+02 1.659599e+02
2.848189e+02 1.659608e+02
2.849358e+02 1.659618e+02
2.850528e+02 1.659628e+02
2.851697e+02 1.659637e+02
2.852866e+02 1.659647e+02
2.854035e+02 1.659656e+02
2.855204e+02 1.659666e+02
2.856373e+02 1.659676e+02
2.857543e+02 1.659685e+02
2.858712e+02 1.659695e+02
2.859881e+02 1.659704e+02
2.861050e+02 1.659714e+02
2.862219e+02 1.659723e+02
2.863388e+02 1.659733e+02
2.864558e+02 1.659742e+02
2.865727e+02 1.659752e+02
2.866896e+02 1.659761e+02
2.868065e+02 1.659771e+02
2.869234e+02 1.659780e+02
2.870403e+02 1.659790e+02
2.871573e+02 1.659799e+02
2.872742e+02 1.659808e+02
2.873911e+02 1.659818e+02
2.875080e+02 1.659827e+02
2.876249e+02 1.659837e+02
2.877418e+02 1.659846e+02
2.878588e+02 1.659855e+02
2.879757e+02 1.659865e+02
2.880926e+02 1.659874e+02
2.882095e+02 1.659883e+02
2.883264e+02 1.659893e+02
2.884433e+02 1.659902e+02
2.885603e+02 1.659911e+02
2.886772e+02 1.659920e+02
2.887941e+02 1.659930e+02
2.889110e+02 1.659939e+02
2.890279e+02 1.659948e+02
2.891448e+02 1.659957e+02
2.892618e+02 1.659967e+02
2.893787e+02 1.659976e+02
2.894956e+02 1.659985e+02
2.896125e+02 1.659994e+02
2.897294e+02 1.660003e+02
2.898463e+02 1.660013e+02
2.899633e+02 1.660022e+02
2.900802e+02 1.660031e+02
2.901971e+02 1.660040e+02
2.903140e+02 1.660049e+02
2.904309e+02 1.660058e+02
2.905478e+02 1.660067e+02
2.906648e+02 1.660076e+02
2.907817e+02 1.660085e+02
2.908986e+02 1.660095e+02
2.910155e+02 1.660104e+02
2.911324e+02 1.660113e+02
2.912493e+02 1.660122e+02
2.913663e+02 1.660131e+02
2.914832e+02 1.660140e+02
2.916001e+02 1.660149e+02
2.917170e+02 1.660158e+02
2.918339e+02 1.660167e+02
2.919508e+02 1.660176e+02
2.920678e+02 1.660185e+02
2.921847e+02 1.660194e+02
2.923016e+02 1.660202e+02
2.924185e+02 1.660211e+02
2.925354e+02 1.660220e+02
2.926523e+02 1.660229e+02
2.927693e+02 1.660238e+02
2.928862e+02 1.660247e+02
2.930031e+02 1.660256e+02
2.931200e+02 1.660265e+02
2.932369e+02 1.660274e+02
2.933538e+02 1.660282e+02
2.934708e+02 1.660291e+02
2.935877e+02 1.660300e+02
2.937046e+02 1.660309e+02
2.938215e+02 1.660318e+02
2.939384e+02 1.660326e+02
2.940553e+02 1.660335e+02
2.941723e+02 1.660344e+02
2.942892e+02 1.660353e+02
2.944061e+02 1.660361e+02
2.945230e+02 1.660370e+02
2.946399e+02 1.660379e+02
2.947568e+02 1.660388e+02
2.948738e+02 1.660396e+02
2.949907e+02 1.660405e+02
2.951076e+02 1.660414e+02
2.952245e+02 1.660422e+02
2.953414e+02 1.660431e+02
2.954583e+02 1.660440e+02
2.955753e+02 1.660448e+02
2.956922e+02 1.660457e+02
2.958091e+02 1.660466e+02
2.959260e+02 1.660474e+02
2.960429e+02 1.660483e+02
2.961598e+02 1.660491e+02
2.962768e+02 1.660500e+02
2.963937e+02 1.660509e+02
2.965106e+02 1.660517e+02
2.966275e+02 1.660526e+02
2.967444e+02 1.660534e+02
2.968613e+02 1.660543e+02
2.969783e+02 1.660551e+02
2.970952e+02 1.660560e+02
2.972121e+02 1.660568e+02
2.973290e+02 1.660577e+02
2.974459e+02 1.660585e+02
2.975628e+02 1.660594e+02
2.976798e+02 1.660602e+02
2.977967e+02 1.660611e+02
2.979136e+02 1.660619e+02
2.980305e+02 1.660627e+02
2.981474e+02 1.660636e+02
2.982643e+02 1.660644e+02
2.983813e+02 1.660653e+02
2.984982e+02 1.660661e+02
2.986151e+02 1.660669e+02
2.987320e+02 1.660678e+02
2.988489e+02 1.660686e+02
2.989658e+02 1.660695e+02
2.990828e+02 1.660703e+02
2.991997e+02 1.660711e+02
2.993166e+02 1.660720e+02
2.994335e+02 1.660728e+02
2.995504e+02 1.660736e+02
2.996673e+02 1.660744e+02
2.997843e+02 1.660753e+02
2.999012e+02 1.660761e+02
3.000181e+02 1.660769e+02
3.001350e+02 1.660777e+02
3.002519e+02 1.660786e+02
3.003689e+02 1.660794e+02
3.004858e+02 1.660802e+02
3.006027e+02 1.660810e+02
3.007196e+02 1.660819e+02
3.008365e+02 1.660827e+02
3.009534e+02 1.660835e+02
3.010704e+02 1.660843e+02
3.011873e+02 1.660851e+02
3.013042e+02 1.660859e+02
3.014211e+02 1.660868e+02
3.015380e+02 1.660876e+02
3.016549e+02 1.660884e+02
3.017719e+02 1.660892e+02
3.018888e+02 1.660900e+02
3.020057e+02 1.660908e+02
3.021226e+02 1.660916e+02
3.022395e+02 1.660924e+02
3.023564e+02 1.660932e+02
3.024734e+02 1.660941e+02
3.025903e+02 1.660949e+02
3.027072e+02 1.660957e+02
3.028241e+02 1.660965e+02
3.029410e+02 1.660973e+02
3.030579e+02 1.660981e+02
3.031749e+02 1.660989e+02
3.032918e+02 1.660997e+02
3.034087e+02 1.661005e+02
3.035256e+02 1.661013e+02
3.036425e+02 1.661021e+02
3.037594e+02 1.661029e+02
3.038764e+02 1.661037e+02
3.039933e+02 1.661045e+02
3.041102e+02 1.661052e+02
3.042271e+02 1.661060e+02
3.043440e+02 1.661068e+02
3.044609e+02 1.661076e+02
3.045779e+02 1.661084e+02
3.046948e+02 1.661092e+02
3.048117e+02 1.661100e+02
3.049286e+02 1.661108e+02
3.050455e+02 1.661116e+02
3.051624e+02 1.661123e+02
3.052794e+02 1.661131e+02
3.053963e+02 1.661139e+02
3.055132e+02 1.661147e+02
3.056301e+02 1.661155e+02
3.057470e+02 1.661163e+02
3.058639e+02 1.661170e+02
3.059809e+02 1.661178e+02
3.060978e+02 1.661186e+02
3.062147e+02 1.661194e+02
3.063316e+02 1.661201e+02
3.064485e+02 1.661209e+02
3.065654e+02 1.661217e+02
3.066824e+02 1.661225e+02
3.067993e+02 1.661232e+02
3.069162e+02 1.661240e+02
3.070331e+02 1.661248e+02
3.071500e+02 1.661256e+02
3.072669e+02 1.661263e+02
3.073839e+02 1.661271e+02
3.075008e+02 1.661279e+02
3.076177e+02 1.661286e+02
3.077346e+02 1.661294e+02
3.078515e+02 1.661302e+02
3.079684e+02 1.661309e+02
3.080854e+02 1.661317e+02
3.082023e+02 1.661324e+02
3.083192e+02 1.661332e+02
3.084361e+02 1.661340e+02
3.085530e+02 1.661347e+02
3.086699e+02 1.661355e+02
3.087869e+02 1.661362e+02
3.089038e+02 1.661370e+02
3.090207e+02 1.661378e+02
3.091376e+02 1.661385e+02
3.092545e+02 1.661393e+02
3.093714e+02 1.661400e+02
3.094884e+02 1.661408e+02
3.096053e+02 1.661415e+02
3.097222e+02 1.661423e+02
3.098391e+02 1.661430e+02
3.099560e+02 1.661438e+02
3.100729e+02 1.661445e+02
3.101899e+02 1.661453e+02
3.103068e+02 1.661460e+02
3.104237e+02 1.661468e+02
3.105406e+02 1.661475e+02
3.106575e+02 1.661483e+02
3.107744e+02 1.661490e+02
3.108914e+02 1.661497e+02
3.110083e+02 1.661505e+02
3.111252e+02 1.661512e+02
3.112421e+02 1.661520e+02
3.113590e+02 1.661527e+02
3.114759e+02 1.661534e+02
3.115929e+02 1.661542e+02
3.117098e+02 1.661549e+02
3.118267e+02 1.661557e+02
3.119436e+02 1.661564e+02
3.120605e+02 1.661571e+02
3.121774e+02 1.661579e+02
3.122944e+02 1.661586e+02
3.124113e+02 1.661593e+02
3.125282e+02 1.661600e+02
3.126451e+02 1.661608e+02
3.127620e+02 1.661615e+02
3.128789e+02 1.661622e+02
3.129959e+02 1.661630e+02
3.131128e+02 1.661637e+02
3.132297e+02 1.661644e+02
3.133466e+02 1.661651e+02
3.134635e+02 1.661659e+02
3.135804e+02 1.661666e+02
3.136974e+02 1.661673e+02
3.138143e+02 1.661680e+02
3.139312e+02 1.661688e+02
3.140481e+02 1.661695e+02
3.141650e+02 1.661702e+02
3.142819e+02 1.661709e+02
3.143989e+02 1.661716e+02
3.145158e+02 1.661723e+02
3.146327e+02 1.661731e+02
3.147496e+02 1.661738e+02
3.148665e+02 1.661745e+02
3.149834e+02 1.661752e+02
3.151004e+02 1.661759e+02
3.152173e+02 1.661766e+02
3.153342e+02 1.661773e+02
3.154511e+02 1.661781e+02
3.155680e+02 1.661788e+02
3.156849e+02 1.661795e+02
3.158019e+02 1.661802e+02
3.159188e+02 1.661809e+02
3.160357e+02 1.661816e+02
3.161526e+02 1.661823e+02
3.162695e+02 1.661830e+02
3.163864e+02 1.661837e+02
3.165034e+02 1.661844e+02
3.166203e+02 1.661851e+02
3.167372e+02 1.661858e+02
3.168541e+02 1.661865e+02
3.169710e+02 1.661872e+02
3.170879e+02 1.661879e+02
3.172049e+02 1.661886e+02
3.173218e+02 1.661893e+02
3.174387e+02 1.661900e+02
3.175556e+02 1.661907e+02
3.176725e+02 1.661914e+02
3.177894e+02 1.661921e+02
3.179064e+02 1.661928e+02
3.180233e+02 1.661935e+02
3.181402e+02 1.661942e+02
3.182571e+02 1.661949e+02
3.183740e+02 1.661956e+02
3.184909e+02 1.661963e+02
3.186079e+02 1.661970e+02
3.187248e+02 1.661976e+02
3.188417e+02 1.661983e+02
3.189586e+02 1.661990e+02
3.190755e+02 1.661997e+02
3.191924e+02 1.662004e+02
3.193094e+02 1.662011e+02
3.194263e+02 1.662018e+02
3.195432e+02 1.662024e+02
3.196601e+02 1.662031e+02
3.197770e+02 1.662038e+02
3.198939e+02 1.662045e+02
3.200109e+02 1.662052e+02
3.201278e+02 1.662059e+02
3.202447e+02 1.662065e+02
3.203616e+02 1.662072e+02
3.204785e+02 1.662079e+02
3.205954e+02 1.662086e+02
3.207124e+02 1.662092e+02
3.208293e+02 1.662099e+02
3.209462e+02 1.662106e+02
3.210631e+02 1.662113e+02
3.211800e+02 1.662119e+02
3.212969e+02 1.662126e+02
3.214139e+02 1.662133e+02
3.215308e+02 1.662140e+02
3.216477e+02 1.662146e+02
3.217646e+02 1.662153e+02
3.218815e+02 1.662160e+02
3.219984e+02 1.662166e+02
3.221154e+02 1.662173e+02
3.222323e+02 1.662180e+02
3.223492e+02 1.662186e+02
3.224661e+02 1.662193e+02
3.225830e+02 1.662200e+02
3.226999e+02 1.662206e+02
3.228169e+02 1.662213e+02
3.229338e+02 1.662220e+02
3.230507e+02 1.662226e+02
3.231676e+02 1.662233e+02
3.232845e+02 1.662239e+02
3.234014e+02 1.662246e+02
3.235184e+02 1.662253e+02
3.236353e+02 1.662259e+02
3.237522e+02 1.662266e+02
3.238691e+02 1.662272e+02
3.239860e+02 1.662279e+02
3.241029e+02 1.662285e+02
3.242199e+02 1.662292e+02
3.243368e+02 1.662299e+02
3.244537e+02 1.662305e+02
3.245706e+02 1.662312e+02
3.246875e+02 1.662318e+02
3.248044e+02 1.662325e+02
3.249214e+02 1.662331e+02
3.250383e+02 1.662338e+02
3.251552e+02 1.662344e+02
3.252721e+02 1.662351e+02
3.253890e+02 1.662357e+02
3.255059e+02 1.662364e+02
3.256229e+02 1.662370e+02
3.257398e+02 1.662376e+02
3.258567e+02 1.662383e+02
3.259736e+02 1.662389e+02
3.260905e+02 1.662396e+02
3.262074e+02 1.662402e+02
3.263244e+02 1.662409e+02
3.264413e+02 1.662415e+02
3.265582e+02 1.662421e+02
3.266751e+02 1.662428e+02
3.267920e+02 1.662434e+02
3.269089e+02 1.662441e+02
3.270259e+02 1.662447e+02
3.271428e+02 1.662453e+02
3.272597e+02 1.662460e+02
3.273766e+02 1.662466e+02
3.274935e+02 1.662472e+02
3.276104e+02 1.662479e+02
3.277274e+02 1.662485e+02
3.278443e+02 1.662491e+02
3.279612e+02 1.662498e+02
3.280781e+02 1.662504e+02
3.281950e+02 1.662510e+02
3.283119e+02 1.662517e+02
3.284289e+02 1.662523e+02
3.285458e+02 1.662529e+02
3.286627e+02 1.662536e+02
3.287796e+02 1.662542e+02
3.288965e+02 1.662548e+02
3.290134e+02 1.662554e+02
3.291304e+02 1.662561e+02
3.292473e+02 1.662567e+02
3.293642e+02 1.662573e+02
3.294811e+02 1.662579e+02
3.295980e+02 1.662586e+02
3.297149e+02 1.662592e+02
3.298319e+02 1.662598e+02
3.299488e+02 1.662604e+02
3.300657e+02 1.662610e+02
3.301826e+02 1.662617e+02
3.302995e+02 1.662623e+02
3.304164e+02 1.662629e+02
3.305334e+02 1.662635e+02
3.306503e+02 1.662641e+02
3.307672e+02 1.662648e+02
3.308841e+02 1.662654e+02
3.310010e+02 1.662660e+02
3.311179e+02 1.662666e+02
3.312349e+02 1.662672e+02
3.313518e+02 1.662678e+02
3.314687e+02 1.662684e+02
3.315856e+02 1.662691e+02
3.317025e+02 1.662697e+02
3.318194e+02 1.662703e+02
3.319364e+02 1.662709e+02
3.320533e+02 1.662715e+02
3.321702e+02 1.662721e+02
3.322871e+02 1.662727e+02
3.324040e+02 1.662733e+02
3.325209e+02 1.662739e+02
3.326379e+02 1.662745e+02
3.327548e+02 1.662751e+02
3.328717e+02 1.662757e+02
3.329886e+02 1.662763e+02
3.331055e+02 1.662770e+02
3.332224e+02 1.662776e+02
3.333394e+02 1.662782e+02
3.334563e+02 1.662788e+02
3.335732e+02 1.662794e+02
3.336901e+02 1.662800e+02
3.338070e+02 1.662806e+02
3.339240e+02 1.662812e+02
3.340409e+02 1.662818e+02
3.341578e+02 1.662824e+02
3.342747e+02 1.662830e+02
3.343916e+02 1.662836e+02
3.345085e+02 1.662841e+02
3.346255e+02 1.662847e+02
3.347424e+02 1.662853e+02
3.348593e+02 1.662859e+02
3.349762e+02 1.662865e+02
3.350931e+02 1.662871e+02
3.352100e+02 1.662877e+02
3.353270e+02 1.662883e+02
3.354439e+02 1.662889e+02
3.355608e+02 1.662895e+02
3.356777e+02 1.662901e+02
3.357946e+02 1.662907e+02
3.359115e+02 1.662913e+02
3.360285e+02 1.662918e+02
3.361454e+02 1.662924e+02
3.362623e+02 1.662930e+02
3.363792e+02 1.662936e+02
3.364961e+02 1.662942e+02
3.366130e+02 1.662948e+02
3.367300e+02 1.662954e+02
3.368469e+02 1.662959e+02
3.369638e+02 1.662965e+02
3.370807e+02 1.662971e+02
3.371976e+02 1.662977e+02
3.373145e+02 1.662983e+02
3.374315e+02 1.662988e+02
3.375484e+02 1.662994e+02
3.376653e+02 1.663000e+02
3.377822e+02 1.663006e+02
3.378991e+02 1.663012e+02
3.380160e+02 1.663017e+02
3.381330e+02 1.663023e+02
3.382499e+02 1.663029e+02
3.383668e+02 1.663035e+02
3.384837e+02 1.663040e+02
3.386006e+02 1.663046e+02
3.387175e+02 1.663052e+02
3.388345e+02 1.663058e+02
3.389514e+02 1.663063e+02
3.390683e+02 1.663069e+02
3.391852e+02 1.663075e+02
3.393021e+02 1.663081e+02
3.394190e+02 1.663086e+02
3.395360e+02 1.663092e+02
3.396529e+02 1.663098e+02
3.397698e+02 1.663103e+02
3.398867e+02 1.663109e+02
3.400036e+02 1.663115e+02
3.401205e+02 1.663120e+02
3.402375e+02 1.663126e+02
3.403544e+02 1.663132e+02
3.404713e+02 1.663137e+02
3.405882e+02 1.663143e+02
3.407051e+02 1.663149e+02
3.408220e+02 1.663154e+02
3.409390e+02 1.663160e+02
3.410559e+02 1.663166e+02
3.411728e+02 1.663171e+02
3.412897e+02 1.663177e+02
3.414066e+02 1.663182e+02
3.415235e+02 1.663188e+02
3.416405e+02 1.663194e+02
3.417574e+02 1.663199e+02
3.418743e+02 1.663205e+02
3.419912e+02 1.663210e+02
3.421081e+02 1.663216e+02
3.422250e+02 1.663221e+02
3.423420e+02 1.663227e+02
3.424589e+02 1.663233e+02
3.425758e+02 1.663238e+02
3.426927e+02 1.663244e+02
3.428096e+02 1.663249e+02
3.429265e+02 1.663255e+02
3.430435e+02 1.663260e+02
3.431604e+02 1.663266e+02
3.432773e+02 1.663271e+02
3.433942e+02 1.663277e+02
3.435111e+02 1.663282e+02
3.436280e+02 1.663288e+02
3.437450e+02 1.663293e+02
3.438619e+02 1.663299e+02
3.439788e+02 1.663304e+02
3.440957e+02 1.663310e+02
3.442126e+02 1.663315e+02
3.443295e+02 1.663321e+02
3.444465e+02 1.663326e+02
3.445634e+02 1.663332e+02
3.446803e+02 1.663337e+02
3.447972e+02 1.663343e+02
3.449141e+02 1.663348e+02
3.450310e+02 1.663353e+02
3.451480e+02 1.663359e+02
3.452649e+02 1.663364e+02
3.453818e+02 1.663370e+02
3.454987e+02 1.663375e+02
3.456156e+02 1.663380e+02
3.457325e+02 1.663386e+02
3.458495e+02 1.663391e+02
3.459664e+02 1.663397e+02
3.460833e+02 1.663402e+02
3.462002e+02 1.663407e+02
3.463171e+02 1.663413e+02
3.464340e+02 1.663418e+02
3.465510e+02 1.663424e+02
3.466679e+02 1.663429e+02
3.467848e+02 1.663434e+02
3.469017e+02 1.663440e+02
3.470186e+02 1.663445e+02
3.471355e+02 1.663450e+02
3.472525e+02 1.663456e+02
3.473694e+02 1.663461e+02
3.474863e+02 1.663466e+02
3.476032e+02 1.663472e+02
3.477201e+02 1.663477e+02
3.478370e+02 1.663482e+02
3.479540e+02 1.663487e+02
3.480709e+02 1.663493e+02
3.481878e+02 1.663498e+02
3.483047e+02 1.663503e+02
3.484216e+02 1.663509e+02
3.485385e+02 1.663514e+02
3.486555e+02 1.663519e+02
3.487724e+02 1.663524e+02
3.488893e+02 1.663530e+02
3.490062e+02 1.663535e+02
3.491231e+02 1.663540e+02
3.492400e+02 1.663545e+02
3.493570e+02 1.663551e+02
3.494739e+02 1.663556e+02
3.495908e+02 1.663561e+02
3.497077e+02 1.663566e+02
3.498246e+02 1.663571e+02
3.499415e+02 1.663577e+02


==> anc/bec_bound_lower_nt12.dat <==
69.5 0.0
69.5 140.0
7.003276e+01 1.472679e+02
7.014968e+01 1.380760e+02
7.026660e+01 1.439565e+02
7.038352e+01 1.441765e+02
7.050044e+01 1.423271e+02
7.061737e+01 1.427874e+02
7.073429e+01 1.438554e+02
7.085121e+01 1.441110e+02
7.096813e+01 1.439903e+02
7.108505e+01 1.440785e+02
7.120197e+01 1.443671e+02
7.131889e+01 1.446557e+02
7.143581e+01 1.448332e+02
7.155273e+01 1.449463e+02
7.166965e+01 1.450527e+02
7.178657e+01 1.451912e+02
7.190350e+01 1.453511e+02
7.202042e+01 1.455165e+02
7.213734e+01 1.456711e+02
7.225426e+01 1.458139e+02
7.237118e+01 1.459498e+02
7.248810e+01 1.460833e+02
7.260502e+01 1.462159e+02
7.272194e+01 1.463467e+02
7.283886e+01 1.464749e+02
7.295578e+01 1.465987e+02
7.307271e+01 1.467167e+02
7.318963e+01 1.468306e+02
7.330655e+01 1.469420e+02
7.342347e+01 1.470526e+02
7.354039e+01 1.471631e+02
7.365731e+01 1.472728e+02
7.377423e+01 1.473813e+02
7.389115e+01 1.474877e+02
7.400807e+01 1.475907e+02
7.412499e+01 1.476891e+02
7.424192e+01 1.477840e+02
7.435884e+01 1.478765e+02
7.447576e+01 1.479677e+02
7.459268e+01 1.480586e+02
7.470960e+01 1.481495e+02
7.482652e+01 1.482401e+02
7.494344e+01 1.483303e+02
7.506036e+01 1.484197e+02
7.517728e+01 1.485080e+02
7.529420e+01 1.485945e+02
7.541112e+01 1.486788e+02
7.552805e+01 1.487613e+02
7.564497e+01 1.488424e+02
7.576189e+01 1.489224e+02
7.587881e+01 1.490018e+02
7.599573e+01 1.490805e+02
7.611265e+01 1.491587e+02
7.622957e+01 1.492364e+02
7.634649e+01 1.493138e+02
7.646341e+01 1.493909e+02
7.658033e+01 1.494678e+02
7.669726e+01 1.495448e+02
7.681418e+01 1.496219e+02
7.693110e+01 1.496987e+02
7.704802e+01 1.497751e+02
7.716494e+01 1.498510e+02
7.728186e+01 1.499261e+02
7.739878e+01 1.500003e+02
7.751570e+01 1.500730e+02
7.763262e+01 1.501438e+02
7.774954e+01 1.502128e+02
7.786646e+01 1.502802e+02
7.798339e+01 1.503460e+02
7.810031e+01 1.504106e+02
7.821723e+01 1.504740e+02
7.833415e+01 1.505362e+02
7.845107e+01 1.505968e+02
7.856799e+01 1.506559e+02
7.868491e+01 1.507139e+02
7.880183e+01 1.507710e+02
7.891875e+01 1.508274e+02
7.903567e+01 1.508836e+02
7.915260e+01 1.509397e+02
7.926952e+01 1.509961e+02
7.938644e+01 1.510532e+02
7.950336e+01 1.511111e+02
7.962028e+01 1.511697e+02
7.973720e+01 1.512285e+02
7.985412e+01 1.512875e+02
7.997104e+01 1.513462e+02
8.008796e+01 1.514044e+02
8.020488e+01 1.514619e+02
8.032180e+01 1.515182e+02
8.043873e+01 1.515726e+02
8.055565e+01 1.516249e+02
8.067257e+01 1.516755e+02
8.078949e+01 1.517247e+02
8.090641e+01 1.517728e+02
8.102333e+01 1.518201e+02
8.114025e+01 1.518669e+02
8.125717e+01 1.519135e+02
8.137409e+01 1.519602e+02
8.149101e+01 1.520074e+02
8.160794e+01 1.520556e+02
8.172486e+01 1.521048e+02
8.184178e+01 1.521550e+02
8.195870e+01 1.522058e+02
8.207562e+01 1.522570e+02
8.219254e+01 1.523085e+02
8.230946e+01 1.523599e+02
8.242638e+01 1.524112e+02
8.254330e+01 1.524620e+02
8.266022e+01 1.525121e+02
8.277715e+01 1.525609e+02
8.289407e+01 1.526082e+02
8.301099e+01 1.526542e+02
8.312791e+01 1.526990e+02
8.324483e+01 1.527429e+02
8.336175e+01 1.527858e+02
8.347867e+01 1.528281e+02
8.359559e+01 1.528698e+02
8.371251e+01 1.529110e+02
8.382943e+01 1.529520e+02
8.394635e+01 1.529929e+02
8.406328e+01 1.530337e+02
8.418020e+01 1.530747e+02
8.429712e+01 1.531157e+02
8.441404e+01 1.531568e+02
8.453096e+01 1.531978e+02
8.464788e+01 1.532387e+02
8.476480e+01 1.532796e+02
8.488172e+01 1.533204e+02
8.499864e+01 1.533610e+02
8.511556e+01 1.534015e+02
8.523249e+01 1.534417e+02
8.534941e+01 1.534817e+02
8.546633e+01 1.535214e+02
8.558325e+01 1.535606e+02
8.570017e+01 1.535992e+02
8.581709e+01 1.536374e+02
8.593401e+01 1.536751e+02
8.605093e+01 1.537124e+02
8.616785e+01 1.537493e+02
8.628477e+01 1.537858e+02
8.640169e+01 1.538220e+02
8.651862e+01 1.538579e+02
8.663554e+01 1.538935e+02
8.675246e+01 1.539289e+02
8.686938e+01 1.539641e+02
8.698630e+01 1.539991e+02
8.710322e+01 1.540339e+02
8.722014e+01 1.540685e+02
8.733706e+01 1.541027e+02
8.745398e+01 1.541368e+02
8.757090e+01 1.541705e+02
8.768783e+01 1.542041e+02
8.780475e+01 1.542374e+02
8.792167e+01 1.542704e+02
8.803859e+01 1.543033e+02
8.815551e+01 1.543359e+02
8.827243e+01 1.543684e+02
8.838935e+01 1.544007e+02
8.850627e+01 1.544327e+02
8.862319e+01 1.544647e+02
8.874011e+01 1.544964e+02
8.885704e+01 1.545279e+02
8.897396e+01 1.545592e+02
8.909088e+01 1.545901e+02
8.920780e+01 1.546208e+02
8.932472e+01 1.546512e+02
8.944164e+01 1.546814e+02
8.955856e+01 1.547114e+02
8.967548e+01 1.547411e+02
8.979240e+01 1.547707e+02
8.990932e+01 1.548001e+02
9.002624e+01 1.548293e+02
9.014317e+01 1.548584e+02
9.026009e+01 1.548874e+02
9.037701e+01 1.549163e+02
9.049393e+01 1.549451e+02
9.061085e+01 1.549737e+02
9.072777e+01 1.550024e+02
9.084469e+01 1.550309e+02
9.096161e+01 1.550593e+02
9.107853e+01 1.550877e+02
9.119545e+01 1.551159e+02
9.131238e+01 1.551440e+02
9.142930e+01 1.551720e+02
9.154622e+01 1.551998e+02
9.166314e+01 1.552275e+02
9.178006e+01 1.552551e+02
9.189698e+01 1.552825e+02
9.201390e+01 1.553098e+02
9.213082e+01 1.553369e+02
9.224774e+01 1.553639e+02
9.236466e+01 1.553907e+02
9.248158e+01 1.554173e+02
9.259851e+01 1.554438e+02
9.271543e+01 1.554701e+02
9.283235e+01 1.554962e+02
9.294927e+01 1.555220e+02
9.306619e+01 1.555475e+02
9.318311e+01 1.555727e+02
9.330003e+01 1.555975e+02
9.341695e+01 1.556220e+02
9.353387e+01 1.556462e+02
9.365079e+01 1.556702e+02
9.376772e+01 1.556939e+02
9.388464e+01 1.557173e+02
9.400156e+01 1.557405e+02
9.411848e+01 1.557635e+02
9.423540e+01 1.557863e+02
9.435232e+01 1.558090e+02
9.446924e+01 1.558315e+02
9.458616e+01 1.558538e+02
9.470308e+01 1.558760e+02
9.482000e+01 1.558982e+02
9.493693e+01 1.559202e+02
9.505385e+01 1.559421e+02
9.517077e+01 1.559641e+02
9.528769e+01 1.559859e+02
9.540461e+01 1.560078e+02
9.552153e+01 1.560296e+02
9.563845e+01 1.560514e+02
9.575537e+01 1.560732e+02
9.587229e+01 1.560950e+02
9.598921e+01 1.561167e+02
9.610613e+01 1.561384e+02
9.622306e+01 1.561601e+02
9.633998e+01 1.561817e+02
9.645690e+01 1.562034e+02
9.657382e+01 1.562249e+02
9.669074e+01 1.562465e+02
9.680766e+01 1.562680e+02
9.692458e+01 1.562894e+02
9.704150e+01 1.563109e+02
9.715842e+01 1.563322e+02
9.727534e+01 1.563536e+02
9.739227e+01 1.563748e+02
9.750919e+01 1.563961e+02
9.762611e+01 1.564172e+02
9.774303e+01 1.564384e+02
9.785995e+01 1.564594e+02
9.797687e+01 1.564804e+02
9.809379e+01 1.565014e+02
9.821071e+01 1.565222e+02
9.832763e+01 1.565430e+02
9.844455e+01 1.565636e+02
9.856147e+01 1.565841e+02
9.867840e+01 1.566045e+02
9.879532e+01 1.566247e+02
9.891224e+01 1.566449e+02
9.902916e+01 1.566650e+02
9.914608e+01 1.566850e+02
9.926300e+01 1.567048e+02
9.937992e+01 1.567246e+02
9.949684e+01 1.567443e+02
9.961376e+01 1.567639e+02
9.973068e+01 1.567834e+02
9.984761e+01 1.568028e+02
9.996453e+01 1.568222e+02
1.000814e+02 1.568414e+02
1.001984e+02 1.568606e+02
1.003153e+02 1.568798e+02
1.004322e+02 1.568988e+02
1.005491e+02 1.569178e+02
1.006661e+02 1.569367e+02
1.007830e+02 1.569556e+02
1.008999e+02 1.569744e+02
1.010168e+02 1.569931e+02
1.011337e+02 1.570118e+02
1.012507e+02 1.570303e+02
1.013676e+02 1.570488e+02
1.014845e+02 1.570672e+02
1.016014e+02 1.570855e+02
1.017183e+02 1.571037e+02
1.018353e+02 1.571218e+02
1.019522e+02 1.571398e+02
1.020691e+02 1.571577e+02
1.021860e+02 1.571756e+02
1.023029e+02 1.571933e+02
1.024199e+02 1.572110e+02
1.025368e+02 1.572286e+02
1.026537e+02 1.572462e+02
1.027706e+02 1.572637e+02
1.028876e+02 1.572811e+02
1.030045e+02 1.572984e+02
1.031214e+02 1.573157e+02
1.032383e+02 1.573329e+02
1.033552e+02 1.573501e+02
1.034722e+02 1.573672e+02
1.035891e+02 1.573842e+02
1.037060e+02 1.574012e+02
1.038229e+02 1.574182e+02
1.039398e+02 1.574351e+02
1.040568e+02 1.574520e+02
1.041737e+02 1.574688e+02
1.042906e+02 1.574856e+02
1.044075e+02 1.575024e+02
1.045244e+02 1.575191e+02
1.046414e+02 1.575357e+02
1.047583e+02 1.575523e+02
1.048752e+02 1.575688e+02
1.049921e+02 1.575853e+02
1.051090e+02 1.576017e+02
1.052260e+02 1.576181e+02
1.053429e+02 1.576343e+02
1.054598e+02 1.576506e+02
1.055767e+02 1.576668e+02
1.056937e+02 1.576829e+02
1.058106e+02 1.576990e+02
1.059275e+02 1.577150e+02
1.060444e+02 1.577310e+02
1.061613e+02 1.577470e+02
1.062783e+02 1.577629e+02
1.063952e+02 1.577787e+02
1.065121e+02 1.577945e+02
1.066290e+02 1.578103e+02
1.067459e+02 1.578261e+02
1.068629e+02 1.578417e+02
1.069798e+02 1.578574e+02
1.070967e+02 1.578730e+02
1.072136e+02 1.578886e+02
1.073305e+02 1.579042e+02
1.074475e+02 1.579197e+02
1.075644e+02 1.579352e+02
1.076813e+02 1.579506e+02
1.077982e+02 1.579661e+02
1.079152e+02 1.579815e+02
1.080321e+02 1.579969e+02
1.081490e+02 1.580122e+02
1.082659e+02 1.580275e+02
1.083828e+02 1.580428e+02
1.084998e+02 1.580580e+02
1.086167e+02 1.580731e+02
1.087336e+02 1.580883e+02
1.088505e+02 1.581034e+02
1.089674e+02 1.581184e+02
1.090844e+02 1.581334e+02
1.092013e+02 1.581484e+02
1.093182e+02 1.581633e+02
1.094351e+02 1.581782e+02
1.095520e+02 1.581931e+02
1.096690e+02 1.582080e+02
1.097859e+02 1.582228e+02
1.099028e+02 1.582376e+02
1.100197e+02 1.582523e+02
1.101366e+02 1.582671e+02
1.102536e+02 1.582818e+02
1.103705e+02 1.582965e+02
1.104874e+02 1.583112e+02
1.106043e+02 1.583258e+02
1.107213e+02 1.583405e+02
1.108382e+02 1.583551e+02
1.109551e+02 1.583697e+02
1.110720e+02 1.583843e+02
1.111889e+02 1.583989e+02
1.113059e+02 1.584135e+02
1.114228e+02 1.584280e+02
1.115397e+02 1.584426e+02
1.116566e+02 1.584571e+02
1.117735e+02 1.584717e+02
1.118905e+02 1.584862e+02
1.120074e+02 1.585008e+02
1.121243e+02 1.585153e+02
1.122412e+02 1.585299e+02
1.123581e+02 1.585444e+02
1.124751e+02 1.585590e+02
1.125920e+02 1.585735e+02
1.127089e+02 1.585881e+02
1.128258e+02 1.586026e+02
1.129428e+02 1.586172e+02
1.130597e+02 1.586317e+02
1.131766e+02 1.586463e+02
1.132935e+02 1.586608e+02
1.134104e+02 1.586754e+02
1.135274e+02 1.586899e+02
1.136443e+02 1.587045e+02
1.137612e+02 1.587190e+02
1.138781e+02 1.587336e+02
1.139950e+02 1.587481e+02
1.141120e+02 1.587627e+02
1.142289e+02 1.587772e+02
1.143458e+02 1.587918e+02
1.144627e+02 1.588063e+02
1.145796e+02 1.588209e+02
1.146966e+02 1.588354e+02
1.148135e+02 1.588500e+02
1.149304e+02 1.588645e+02
1.150473e+02 1.588790e+02
1.151643e+02 1.588936e+02
1.152812e+02 1.589081e+02
1.153981e+02 1.589227e+02
1.155150e+02 1.589372e+02
1.156319e+02 1.589518e+02
1.157489e+02 1.589663e+02
1.158658e+02 1.589809e+02
1.159827e+02 1.589954e+02
1.160996e+02 1.590100e+02
1.162165e+02 1.590245e+02
1.163335e+02 1.590391e+02
1.164504e+02 1.590536e+02
1.165673e+02 1.590682e+02
1.166842e+02 1.590827e+02
1.168011e+02 1.590973e+02
1.169181e+02 1.591118e+02
1.170350e+02 1.591264e+02
1.171519e+02 1.591409e+02
1.172688e+02 1.591555e+02
1.173857e+02 1.591700e+02
1.175027e+02 1.591846e+02
1.176196e+02 1.591991e+02
1.177365e+02 1.592137e+02
1.178534e+02 1.592282e+02
1.179704e+02 1.592428e+02
1.180873e+02 1.592573e+02
1.182042e+02 1.592719e+02
1.183211e+02 1.592864e+02
1.184380e+02 1.593010e+02
1.185550e+02 1.593155e+02
1.186719e+02 1.593301e+02
1.187888e+02 1.593446e+02
1.189057e+02 1.593592e+02
1.190226e+02 1.593737e+02
1.191396e+02 1.593883e+02
1.192565e+02 1.594028e+02
1.193734e+02 1.594174e+02
1.194903e+02 1.594320e+02
1.196072e+02 1.594465e+02
1.197242e+02 1.594611e+02
1.198411e+02 1.594756e+02
1.199580e+02 1.594902e+02
1.200749e+02 1.595047e+02
1.201919e+02 1.595193e+02
1.203088e+02 1.595338e+02
1.204257e+02 1.595484e+02
1.205426e+02 1.595629e+02
1.206595e+02 1.595775e+02
1.207765e+02 1.595920e+02
1.208934e+02 1.596066e+02
1.210103e+02 1.596211e+02
1.211272e+02 1.596357e+02
1.212441e+02 1.596502e+02
1.213611e+02 1.596648e+02
1.214780e+02 1.596793e+02
1.215949e+02 1.596939e+02
1.217118e+02 1.597084e+02
1.218287e+02 1.597230e+02
1.219457e+02 1.597375e+02
1.220626e+02 1.597521e+02
1.221795e+02 1.597666e+02
1.222964e+02 1.597812e+02
1.224134e+02 1.597957e+02
1.225303e+02 1.598103e+02
1.226472e+02 1.598248e+02
1.227641e+02 1.598394e+02
1.228810e+02 1.598539e+02
1.229980e+02 1.598685e+02
1.231149e+02 1.598830e+02
1.232318e+02 1.598976e+02
1.233487e+02 1.599122e+02
1.234656e+02 1.599267e+02
1.235826e+02 1.599413e+02
1.236995e+02 1.599558e+02
1.238164e+02 1.599704e+02
1.239333e+02 1.599849e+02
1.240502e+02 1.599995e+02
1.241672e+02 1.600140e+02
1.242841e+02 1.600286e+02
1.244010e+02 1.600431e+02
1.245179e+02 1.600577e+02
1.246348e+02 1.600722e+02
1.247518e+02 1.600868e+02
1.248687e+02 1.601013e+02
1.249856e+02 1.601159e+02
1.251025e+02 1.601304e+02
1.252195e+02 1.601450e+02
1.253364e+02 1.601595e+02
1.254533e+02 1.601741e+02
1.255702e+02 1.601886e+02
1.256871e+02 1.602032e+02
1.258041e+02 1.602177e+02
1.259210e+02 1.602323e+02
1.260379e+02 1.602469e+02
1.261548e+02 1.602614e+02
1.262717e+02 1.602760e+02
1.263887e+02 1.602905e+02
1.265056e+02 1.603051e+02
1.266225e+02 1.603196e+02
1.267394e+02 1.603342e+02
1.268563e+02 1.603487e+02
1.269733e+02 1.603633e+02
1.270902e+02 1.603778e+02
1.272071e+02 1.603924e+02
1.273240e+02 1.604069e+02
1.274410e+02 1.604215e+02
1.275579e+02 1.604360e+02
1.276748e+02 1.604506e+02
1.277917e+02 1.604651e+02
1.279086e+02 1.604797e+02
1.280256e+02 1.604942e+02
1.281425e+02 1.605088e+02
1.282594e+02 1.605234e+02
1.283763e+02 1.605379e+02
1.284932e+02 1.605525e+02
1.286102e+02 1.605670e+02
1.287271e+02 1.605816e+02
1.288440e+02 1.605961e+02
1.289609e+02 1.606107e+02
1.290778e+02 1.606252e+02
1.291948e+02 1.606398e+02
1.293117e+02 1.606543e+02
1.294286e+02 1.606689e+02
1.295455e+02 1.606834e+02
1.296625e+02 1.606980e+02
1.297794e+02 1.607125e+02
1.298963e+02 1.607271e+02
1.300132e+02 1.607409e+02
1.301301e+02 1.607493e+02
1.302471e+02 1.607578e+02
1.303640e+02 1.607662e+02
1.304809e+02 1.607746e+02
1.305978e+02 1.607831e+02
1.307147e+02 1.607917e+02
1.308317e+02 1.608003e+02
1.309486e+02 1.608091e+02
1.310655e+02 1.608180e+02
1.311824e+02 1.608272e+02
1.312993e+02 1.608364e+02
1.314163e+02 1.608456e+02
1.315332e+02 1.608545e+02
1.316501e+02 1.608629e+02
1.317670e+02 1.608710e+02
1.318839e+02 1.608790e+02
1.320009e+02 1.608871e+02
1.321178e+02 1.608955e+02
1.322347e+02 1.609044e+02
1.323516e+02 1.609135e+02
1.324686e+02 1.609226e+02
1.325855e+02 1.609313e+02
1.327024e+02 1.609396e+02
1.328193e+02 1.609476e+02
1.329362e+02 1.609556e+02
1.330532e+02 1.609638e+02
1.331701e+02 1.609725e+02
1.332870e+02 1.609816e+02
1.334039e+02 1.609907e+02
1.335208e+02 1.609996e+02
1.336378e+02 1.610079e+02
1.337547e+02 1.610156e+02
1.338716e+02 1.610230e+02
1.339885e+02 1.610303e+02
1.341054e+02 1.610376e+02
1.342224e+02 1.610450e+02
1.343393e+02 1.610525e+02
1.344562e+02 1.610601e+02
1.345731e+02 1.610678e+02
1.346901e+02 1.610756e+02
1.348070e+02 1.610836e+02
1.349239e+02 1.610917e+02
1.350408e+02 1.610999e+02
1.351577e+02 1.611084e+02
1.352747e+02 1.611170e+02
1.353916e+02 1.611258e+02
1.355085e+02 1.611346e+02
1.356254e+02 1.611435e+02
1.357423e+02 1.611522e+02
1.358593e+02 1.611608e+02
1.359762e+02 1.611693e+02
1.360931e+02 1.611775e+02
1.362100e+02 1.611853e+02
1.363269e+02 1.611929e+02
1.364439e+02 1.612004e+02
1.365608e+02 1.612079e+02
1.366777e+02 1.612154e+02
1.367946e+02 1.612229e+02
1.369115e+02 1.612304e+02
1.370285e+02 1.612378e+02
1.371454e+02 1.612450e+02
1.372623e+02 1.612520e+02
1.373792e+02 1.612589e+02
1.374962e+02 1.612658e+02
1.376131e+02 1.612728e+02
1.377300e+02 1.612798e+02
1.378469e+02 1.612869e+02
1.379638e+02 1.612939e+02
1.380808e+02 1.613007e+02
1.381977e+02 1.613073e+02
1.383146e+02 1.613138e+02
1.384315e+02 1.613202e+02
1.385484e+02 1.613267e+02
1.386654e+02 1.613334e+02
1.387823e+02 1.613402e+02
1.388992e+02 1.613471e+02
1.390161e+02 1.613539e+02
1.391330e+02 1.613606e+02
1.392500e+02 1.613672e+02
1.393669e+02 1.613737e+02
1.394838e+02 1.613801e+02
1.396007e+02 1.613871e+02
1.397177e+02 1.613941e+02
1.398346e+02 1.614011e+02
1.399515e+02 1.614081e+02
1.400684e+02 1.614150e+02
1.401853e+02 1.614219e+02
1.403023e+02 1.614286e+02
1.404192e+02 1.614353e+02
1.405361e+02 1.614421e+02
1.406530e+02 1.614489e+02
1.407699e+02 1.614557e+02
1.408869e+02 1.614625e+02
1.410038e+02 1.614692e+02
1.411207e+02 1.614759e+02
1.412376e+02 1.614824e+02
1.413545e+02 1.614889e+02
1.414715e+02 1.614954e+02
1.415884e+02 1.615020e+02
1.417053e+02 1.615087e+02
1.418222e+02 1.615155e+02
1.419392e+02 1.615224e+02
1.420561e+02 1.615293e+02
1.421730e+02 1.615362e+02
1.422899e+02 1.615430e+02
1.424068e+02 1.615497e+02
1.425238e+02 1.615563e+02
1.426407e+02 1.615628e+02
1.427576e+02 1.615691e+02
1.428745e+02 1.615754e+02
1.429914e+02 1.615815e+02
1.431084e+02 1.615877e+02
1.432253e+02 1.615940e+02
1.433422e+02 1.616003e+02
1.434591e+02 1.616067e+02
1.435760e+02 1.616133e+02
1.436930e+02 1.616201e+02
1.438099e+02 1.616269e+02
1.439268e+02 1.616338e+02
1.440437e+02 1.616405e+02
1.441606e+02 1.616470e+02
1.442776e+02 1.616532e+02
1.443945e+02 1.616594e+02
1.445114e+02 1.616656e+02
1.446283e+02 1.616720e+02
1.447453e+02 1.616785e+02
1.448622e+02 1.616851e+02
1.449791e+02 1.616918e+02
1.450960e+02 1.616984e+02
1.452129e+02 1.617050e+02
1.453299e+02 1.617115e+02
1.454468e+02 1.617180e+02
1.455637e+02 1.617246e+02
1.456806e+02 1.617311e+02
1.457975e+02 1.617377e+02
1.459145e+02 1.617443e+02
1.460314e+02 1.617507e+02
1.461483e+02 1.617570e+02
1.462652e+02 1.617631e+02
1.463821e+02 1.617691e+02
1.464991e+02 1.617750e+02
1.466160e+02 1.617808e+02
1.467329e+02 1.617866e+02
1.468498e+02 1.617925e+02
1.469668e+02 1.617983e+02
1.470837e+02 1.618043e+02
1.472006e+02 1.618103e+02
1.473175e+02 1.618164e+02
1.474344e+02 1.618226e+02
1.475514e+02 1.618287e+02
1.476683e+02 1.618346e+02
1.477852e+02 1.618405e+02
1.479021e+02 1.618462e+02
1.480190e+02 1.618519e+02
1.481360e+02 1.618575e+02
1.482529e+02 1.618631e+02
1.483698e+02 1.618687e+02
1.484867e+02 1.618744e+02
1.486036e+02 1.618802e+02
1.487206e+02 1.618862e+02
1.488375e+02 1.618923e+02
1.489544e+02 1.618986e+02
1.490713e+02 1.619047e+02
1.491883e+02 1.619109e+02
1.493052e+02 1.619170e+02
1.494221e+02 1.619230e+02
1.495390e+02 1.619290e+02
1.496559e+02 1.619348e+02
1.497729e+02 1.619406e+02
1.498898e+02 1.619465e+02
1.500067e+02 1.619523e+02
1.501236e+02 1.619584e+02
1.502405e+02 1.619646e+02
1.503575e+02 1.619708e+02
1.504744e+02 1.619767e+02
1.505913e+02 1.619822e+02
1.507082e+02 1.619871e+02
1.508251e+02 1.619916e+02
1.509421e+02 1.619959e+02
1.510590e+02 1.620002e+02
1.511759e+02 1.620048e+02
1.512928e+02 1.620096e+02
1.514097e+02 1.620144e+02
1.515267e+02 1.620191e+02
1.516436e+02 1.620235e+02
1.517605e+02 1.620279e+02
1.518774e+02 1.620322e+02
1.519944e+02 1.620368e+02
1.521113e+02 1.620418e+02
1.522282e+02 1.620473e+02
1.523451e+02 1.620531e+02
1.524620e+02 1.620591e+02
1.525790e+02 1.620650e+02
1.526959e+02 1.620707e+02
1.528128e+02 1.620763e+02
1.529297e+02 1.620818e+02
1.530466e+02 1.620871e+02
1.531636e+02 1.620923e+02
1.532805e+02 1.620974e+02
1.533974e+02 1.621025e+02
1.535143e+02 1.621076e+02
1.536312e+02 1.621129e+02
1.537482e+02 1.621183e+02
1.538651e+02 1.621238e+02
1.539820e+02 1.621292e+02
1.540989e+02 1.621344e+02
1.542159e+02 1.621394e+02
1.543328e+02 1.621442e+02
1.544497e+02 1.621490e+02
1.545666e+02 1.621537e+02
1.546835e+02 1.621585e+02
1.548005e+02 1.621634e+02
1.549174e+02 1.621684e+02
1.550343e+02 1.621735e+02
1.551512e+02 1.621788e+02
1.552681e+02 1.621841e+02
1.553851e+02 1.621896e+02
1.555020e+02 1.621951e+02
1.556189e+02 1.622006e+02
1.557358e+02 1.622060e+02
1.558527e+02 1.622114e+02
1.559697e+02 1.622166e+02
1.560866e+02 1.622218e+02
1.562035e+02 1.622268e+02
1.563204e+02 1.622317e+02
1.564374e+02 1.622365e+02
1.565543e+02 1.622412e+02
1.566712e+02 1.622459e+02
1.567881e+02 1.622505e+02
1.569050e+02 1.622552e+02
1.570220e+02 1.622599e+02
1.571389e+02 1.622647e+02
1.572558e+02 1.622697e+02
1.573727e+02 1.622746e+02
1.574896e+02 1.622796e+02
1.576066e+02 1.622844e+02
1.577235e+02 1.622891e+02
1.578404e+02 1.622937e+02
1.579573e+02 1.622983e+02
1.580742e+02 1.623030e+02
1.581912e+02 1.623078e+02
1.583081e+02 1.623128e+02
1.584250e+02 1.623178e+02
1.585419e+02 1.623227e+02
1.586588e+02 1.623273e+02
1.587758e+02 1.623319e+02
1.588927e+02 1.623366e+02
1.590096e+02 1.623414e+02
1.591265e+02 1.623463e+02
1.592435e+02 1.623512e+02
1.593604e+02 1.623562e+02
1.594773e+02 1.623611e+02
1.595942e+02 1.623658e+02
1.597111e+02 1.623703e+02
1.598281e+02 1.623746e+02
1.599450e+02 1.623789e+02
1.600619e+02 1.623834e+02
1.601788e+02 1.623879e+02
1.602957e+02 1.623926e+02
1.604127e+02 1.623974e+02
1.605296e+02 1.624022e+02
1.606465e+02 1.624069e+02
1.607634e+02 1.624116e+02
1.608803e+02 1.624163e+02
1.609973e+02 1.624209e+02
1.611142e+02 1.624255e+02
1.612311e+02 1.624302e+02
1.613480e+02 1.624349e+02
1.614650e+02 1.624396e+02
1.615819e+02 1.624443e+02
1.616988e+02 1.624490e+02
1.618157e+02 1.624537e+02
1.619326e+02 1.624583e+02
1.620496e+02 1.624629e+02
1.621665e+02 1.624674e+02
1.622834e+02 1.624718e+02
1.624003e+02 1.624762e+02
1.625172e+02 1.624807e+02
1.626342e+02 1.624852e+02
1.627511e+02 1.624899e+02
1.628680e+02 1.624947e+02
1.629849e+02 1.624994e+02
1.631018e+02 1.625040e+02
1.632188e+02 1.625085e+02
1.633357e+02 1.625129e+02
1.634526e+02 1.625172e+02
1.635695e+02 1.625216e+02
1.636864e+02 1.625260e+02
1.638034e+02 1.625305e+02
1.639203e+02 1.625350e+02
1.640372e+02 1.625394e+02
1.641541e+02 1.625437e+02
1.642711e+02 1.625480e+02
1.643880e+02 1.625521e+02
1.645049e+02 1.625562e+02
1.646218e+02 1.625602e+02
1.647387e+02 1.625641e+02
1.648557e+02 1.625680e+02
1.649726e+02 1.625720e+02
1.650895e+02 1.625762e+02
1.652064e+02 1.625806e+02
1.653233e+02 1.625851e+02
1.654403e+02 1.625897e+02
1.655572e+02 1.625942e+02
1.656741e+02 1.625985e+02
1.657910e+02 1.626027e+02
1.659079e+02 1.626068e+02
1.660249e+02 1.626109e+02
1.661418e+02 1.626150e+02
1.662587e+02 1.626192e+02
1.663756e+02 1.626234e+02
1.664926e+02 1.626277e+02
1.666095e+02 1.626321e+02
1.667264e+02 1.626366e+02
1.668433e+02 1.626410e+02
1.669602e+02 1.626455e+02
1.670772e+02 1.626499e+02
1.671941e+02 1.626541e+02
1.673110e+02 1.626583e+02
1.674279e+02 1.626625e+02
1.675448e+02 1.626666e+02
1.676618e+02 1.626708e+02
1.677787e+02 1.626750e+02
1.678956e+02 1.626792e+02
1.680125e+02 1.626835e+02
1.681294e+02 1.626878e+02
1.682464e+02 1.626921e+02
1.683633e+02 1.626963e+02
1.684802e+02 1.627003e+02
1.685971e+02 1.627042e+02
1.687141e+02 1.627078e+02
1.688310e+02 1.627112e+02
1.689479e+02 1.627145e+02
1.690648e+02 1.627178e+02
1.691817e+02 1.627212e+02
1.692987e+02 1.627247e+02
1.694156e+02 1.627283e+02
1.695325e+02 1.627321e+02
1.696494e+02 1.627361e+02
1.697663e+02 1.627403e+02
1.698833e+02 1.627447e+02
1.700002e+02 1.627490e+02
1.701171e+02 1.627532e+02
1.702340e+02 1.627572e+02
1.703509e+02 1.627611e+02
1.704679e+02 1.627649e+02
1.705848e+02 1.627688e+02
1.707017e+02 1.627728e+02
1.708186e+02 1.627768e+02
1.709355e+02 1.627808e+02
1.710525e+02 1.627848e+02
1.711694e+02 1.627888e+02
1.712863e+02 1.627928e+02
1.714032e+02 1.627967e+02
1.715202e+02 1.628007e+02
1.716371e+02 1.628045e+02
1.717540e+02 1.628083e+02
1.718709e+02 1.628120e+02
1.719878e+02 1.628156e+02
1.721048e+02 1.628191e+02
1.722217e+02 1.628224e+02
1.723386e+02 1.628256e+02
1.724555e+02 1.628288e+02
1.725724e+02 1.628320e+02
1.726894e+02 1.628355e+02
1.728063e+02 1.628390e+02
1.729232e+02 1.628426e+02
1.730401e+02 1.628462e+02
1.731570e+02 1.628498e+02
1.732740e+02 1.628534e+02
1.733909e+02 1.628568e+02
1.735078e+02 1.628602e+02
1.736247e+02 1.628635e+02
1.737417e+02 1.628667e+02
1.738586e+02 1.628700e+02
1.739755e+02 1.628733e+02
1.740924e+02 1.628768e+02
1.742093e+02 1.628806e+02
1.743263e+02 1.628844e+02
1.744432e+02 1.628882e+02
1.745601e+02 1.628918e+02
1.746770e+02 1.628950e+02
1.747939e+02 1.628979e+02
1.749109e+02 1.629008e+02
1.750278e+02 1.629037e+02
1.751447e+02 1.629070e+02
1.752616e+02 1.629105e+02
1.753785e+02 1.629142e+02
1.754955e+02 1.629179e+02
1.756124e+02 1.629214e+02
1.757293e+02 1.629248e+02
1.758462e+02 1.629280e+02
1.759632e+02 1.629311e+02
1.760801e+02 1.629340e+02
1.761970e+02 1.629368e+02
1.763139e+02 1.629396e+02
1.764308e+02 1.629424e+02
1.765478e+02 1.629452e+02
1.766647e+02 1.629481e+02
1.767816e+02 1.629512e+02
1.768985e+02 1.629543e+02
1.770154e+02 1.629574e+02
1.771324e+02 1.629605e+02
1.772493e+02 1.629635e+02
1.773662e+02 1.629666e+02
1.774831e+02 1.629696e+02
1.776000e+02 1.629726e+02
1.777170e+02 1.629757e+02
1.778339e+02 1.629787e+02
1.779508e+02 1.629817e+02
1.780677e+02 1.629847e+02
1.781846e+02 1.629877e+02
1.783016e+02 1.629907e+02
1.784185e+02 1.629938e+02
1.785354e+02 1.629970e+02
1.786523e+02 1.630004e+02
1.787693e+02 1.630039e+02
1.788862e+02 1.630076e+02
1.790031e+02 1.630111e+02
1.791200e+02 1.630144e+02
1.792369e+02 1.630175e+02
1.793539e+02 1.630204e+02
1.794708e+02 1.630233e+02
1.795877e+02 1.630262e+02
1.797046e+02 1.630292e+02
1.798215e+02 1.630322e+02
1.799385e+02 1.630353e+02
1.800554e+02 1.630385e+02
1.801723e+02 1.630417e+02
1.802892e+02 1.630450e+02
1.804061e+02 1.630483e+02
1.805231e+02 1.630517e+02
1.806400e+02 1.630550e+02
1.807569e+02 1.630583e+02
1.808738e+02 1.630615e+02
1.809908e+02 1.630647e+02
1.811077e+02 1.630679e+02
1.812246e+02 1.630710e+02
1.813415e+02 1.630740e+02
1.814584e+02 1.630770e+02
1.815754e+02 1.630799e+02
1.816923e+02 1.630827e+02
1.818092e+02 1.630854e+02
1.819261e+02 1.630882e+02
1.820430e+02 1.630911e+02
1.821600e+02 1.630940e+02
1.822769e+02 1.630971e+02
1.823938e+02 1.631002e+02
1.825107e+02 1.631033e+02
1.826276e+02 1.631064e+02
1.827446e+02 1.631095e+02
1.828615e+02 1.631125e+02
1.829784e+02 1.631155e+02
1.830953e+02 1.631184e+02
1.832123e+02 1.631212e+02
1.833292e+02 1.631239e+02
1.834461e+02 1.631267e+02
1.835630e+02 1.631295e+02
1.836799e+02 1.631325e+02
1.837969e+02 1.631356e+02
1.839138e+02 1.631387e+02
1.840307e+02 1.631418e+02
1.841476e+02 1.631449e+02
1.842645e+02 1.631480e+02
1.843815e+02 1.631510e+02
1.844984e+02 1.631540e+02
1.846153e+02 1.631568e+02
1.847322e+02 1.631596e+02
1.848491e+02 1.631624e+02
1.849661e+02 1.631652e+02
1.850830e+02 1.631681e+02
1.851999e+02 1.631711e+02
1.853168e+02 1.631742e+02
1.854337e+02 1.631773e+02
1.855507e+02 1.631803e+02
1.856676e+02 1.631832e+02
1.857845e+02 1.631859e+02
1.859014e+02 1.631887e+02
1.860184e+02 1.631914e+02
1.861353e+02 1.631944e+02
1.862522e+02 1.631975e+02
1.863691e+02 1.632006e+02
1.864860e+02 1.632036e+02
1.866030e+02 1.632065e+02
1.867199e+02 1.632092e+02
1.868368e+02 1.632117e+02
1.869537e+02 1.632141e+02
1.870706e+02 1.632167e+02
1.871876e+02 1.632195e+02
1.873045e+02 1.632223e+02
1.874214e+02 1.632251e+02
1.875383e+02 1.632279e+02
1.876552e+02 1.632307e+02
1.877722e+02 1.632335e+02
1.878891e+02 1.632363e+02
1.880060e+02 1.632391e+02
1.881229e+02 1.632420e+02
1.882399e+02 1.632448e+02
1.883568e+02 1.632476e+02
1.884737e+02 1.632504e+02
1.885906e+02 1.632532e+02
1.887075e+02 1.632560e+02
1.888245e+02 1.632588e+02
1.889414e+02 1.632616e+02
1.890583e+02 1.632644e+02
1.891752e+02 1.632672e+02
1.892921e+02 1.632700e+02
1.894091e+02 1.632728e+02
1.895260e+02 1.632756e+02
1.896429e+02 1.632785e+02
1.897598e+02 1.632813e+02
1.898767e+02 1.632841e+02
1.899937e+02 1.632869e+02
1.901106e+02 1.632895e+02
1.902275e+02 1.632921e+02
1.903444e+02 1.632947e+02
1.904613e+02 1.632972e+02
1.905783e+02 1.632997e+02
1.906952e+02 1.633022e+02
1.908121e+02 1.633048e+02
1.909290e+02 1.633074e+02
1.910460e+02 1.633100e+02
1.911629e+02 1.633126e+02
1.912798e+02 1.633152e+02
1.913967e+02 1.633178e+02
1.915136e+02 1.633203e+02
1.916306e+02 1.633227e+02
1.917475e+02 1.633250e+02
1.918644e+02 1.633273e+02
1.919813e+02 1.633296e+02
1.920982e+02 1.633321e+02
1.922152e+02 1.633349e+02
1.923321e+02 1.633378e+02
1.924490e+02 1.633407e+02
1.925659e+02 1.633436e+02
1.926828e+02 1.633463e+02
1.927998e+02 1.633488e+02
1.929167e+02 1.633513e+02
1.930336e+02 1.633537e+02
1.931505e+02 1.633560e+02
1.932675e+02 1.633584e+02
1.933844e+02 1.633607e+02
1.935013e+02 1.633630e+02
1.936182e+02 1.633655e+02
1.937351e+02 1.633680e+02
1.938521e+02 1.633706e+02
1.939690e+02 1.633733e+02
1.940859e+02 1.633760e+02
1.942028e+02 1.633788e+02
1.943197e+02 1.633817e+02
1.944367e+02 1.633845e+02
1.945536e+02 1.633873e+02
1.946705e+02 1.633899e+02
1.947874e+02 1.633924e+02
1.949043e+02 1.633949e+02
1.950213e+02 1.633975e+02
1.951382e+02 1.634000e+02
1.952551e+02 1.634026e+02
1.953720e+02 1.634052e+02
1.954890e+02 1.634078e+02
1.956059e+02 1.634102e+02
1.957228e+02 1.634126e+02
1.958397e+02 1.634148e+02
1.959566e+02 1.634171e+02
1.960736e+02 1.634195e+02
1.961905e+02 1.634220e+02
1.963074e+02 1.634246e+02
1.964243e+02 1.634273e+02
1.965412e+02 1.634298e+02
1.966582e+02 1.634321e+02
1.967751e+02 1.634344e+02
1.968920e+02 1.634368e+02
1.970089e+02 1.634392e+02
1.971258e+02 1.634417e+02
1.972428e+02 1.634443e+02
1.973597e+02 1.634469e+02
1.974766e+02 1.634495e+02
1.975935e+02 1.634520e+02
1.977104e+02 1.634544e+02
1.978274e+02 1.634567e+02
1.979443e+02 1.634590e+02
1.980612e+02 1.634611e+02
1.981781e+02 1.634632e+02
1.982951e+02 1.634653e+02
1.984120e+02 1.634674e+02
1.985289e+02 1.634695e+02
1.986458e+02 1.634718e+02
1.987627e+02 1.634741e+02
1.988797e+02 1.634765e+02
1.989966e+02 1.634789e+02
1.991135e+02 1.634813e+02
1.992304e+02 1.634837e+02
1.993473e+02 1.634860e+02
1.994643e+02 1.634883e+02
1.995812e+02 1.634906e+02
1.996981e+02 1.634929e+02
1.998150e+02 1.634953e+02
1.999319e+02 1.634976e+02
2.000489e+02 1.635000e+02
2.001658e+02 1.635023e+02
2.002827e+02 1.635047e+02
2.003996e+02 1.635070e+02
2.005166e+02 1.635093e+02
2.006335e+02 1.635117e+02
2.007504e+02 1.635140e+02
2.008673e+02 1.635163e+02
2.009842e+02 1.635187e+02
2.011012e+02 1.635210e+02
2.012181e+02 1.635234e+02
2.013350e+02 1.635258e+02
2.014519e+02 1.635281e+02
2.015688e+02 1.635303e+02
2.016858e+02 1.635324e+02
2.018027e+02 1.635345e+02
2.019196e+02 1.635366e+02
2.020365e+02 1.635387e+02
2.021534e+02 1.635409e+02
2.022704e+02 1.635433e+02
2.023873e+02 1.635457e+02
2.025042e+02 1.635481e+02
2.026211e+02 1.635503e+02
2.027381e+02 1.635524e+02
2.028550e+02 1.635544e+02
2.029719e+02 1.635565e+02
2.030888e+02 1.635587e+02
2.032057e+02 1.635610e+02
2.033227e+02 1.635634e+02
2.034396e+02 1.635658e+02
2.035565e+02 1.635681e+02
2.036734e+02 1.635703e+02
2.037903e+02 1.635723e+02
2.039073e+02 1.635744e+02
2.040242e+02 1.635764e+02
2.041411e+02 1.635787e+02
2.042580e+02 1.635810e+02
2.043749e+02 1.635834e+02
2.044919e+02 1.635858e+02
2.046088e+02 1.635881e+02
2.047257e+02 1.635902e+02
2.048426e+02 1.635923e+02
2.049595e+02 1.635943e+02
2.050765e+02 1.635963e+02
2.051934e+02 1.635984e+02
2.053103e+02 1.636005e+02
2.054272e+02 1.636027e+02
2.055442e+02 1.636048e+02
2.056611e+02 1.636069e+02
2.057780e+02 1.636090e+02
2.058949e+02 1.636111e+02
2.060118e+02 1.636132e+02
2.061288e+02 1.636153e+02
2.062457e+02 1.636174e+02
2.063626e+02 1.636195e+02
2.064795e+02 1.636216e+02
2.065964e+02 1.636238e+02
2.067134e+02 1.636259e+02
2.068303e+02 1.636280e+02
2.069472e+02 1.636301e+02
2.070641e+02 1.636321e+02
2.071810e+02 1.636340e+02
2.072980e+02 1.636358e+02
2.074149e+02 1.636376e+02
2.075318e+02 1.636395e+02
2.076487e+02 1.636415e+02
2.077657e+02 1.636436e+02
2.078826e+02 1.636458e+02
2.079995e+02 1.636480e+02
2.081164e+02 1.636502e+02
2.082333e+02 1.636523e+02
2.083503e+02 1.636544e+02
2.084672e+02 1.636564e+02
2.085841e+02 1.636584e+02
2.087010e+02 1.636603e+02
2.088179e+02 1.636621e+02
2.089349e+02 1.636639e+02
2.090518e+02 1.636659e+02
2.091687e+02 1.636679e+02
2.092856e+02 1.636701e+02
2.094025e+02 1.636722e+02
2.095195e+02 1.636743e+02
2.096364e+02 1.636763e+02
2.097533e+02 1.636782e+02
2.098702e+02 1.636800e+02
2.099871e+02 1.636818e+02
2.101041e+02 1.636836e+02
2.102210e+02 1.636855e+02
2.103379e+02 1.636874e+02
2.104548e+02 1.636893e+02
2.105718e+02 1.636912e+02
2.106887e+02 1.636930e+02
2.108056e+02 1.636949e+02
2.109225e+02 1.636968e+02
2.110394e+02 1.636986e+02
2.111564e+02 1.637005e+02
2.112733e+02 1.637023e+02
2.113902e+02 1.637042e+02
2.115071e+02 1.637061e+02
2.116240e+02 1.637081e+02
2.117410e+02 1.637103e+02
2.118579e+02 1.637124e+02
2.119748e+02 1.637145e+02
2.120917e+02 1.637166e+02
2.122086e+02 1.637185e+02
2.123256e+02 1.637203e+02
2.124425e+02 1.637221e+02
2.125594e+02 1.637239e+02
2.126763e+02 1.637258e+02
2.127933e+02 1.637276e+02
2.129102e+02 1.637295e+02
2.130271e+02 1.637314e+02
2.131440e+02 1.637333e+02
2.132609e+02 1.637352e+02
2.133779e+02 1.637371e+02
2.134948e+02 1.637389e+02
2.136117e+02 1.637408e+02
2.137286e+02 1.637426e+02
2.138455e+02 1.637445e+02
2.139625e+02 1.637464e+02
2.140794e+02 1.637483e+02
2.141963e+02 1.637502e+02
2.143132e+02 1.637521e+02
2.144301e+02 1.637539e+02
2.145471e+02 1.637557e+02
2.146640e+02 1.637574e+02
2.147809e+02 1.637589e+02
2.148978e+02 1.637605e+02
2.150148e+02 1.637622e+02
2.151317e+02 1.637641e+02
2.152486e+02 1.637662e+02
2.153655e+02 1.637684e+02
2.154824e+02 1.637707e+02
2.155994e+02 1.637724e+02
2.157163e+02 1.637740e+02
2.158332e+02 1.637756e+02
2.159501e+02 1.637773e+02
2.160670e+02 1.637790e+02
2.161840e+02 1.637809e+02
2.163009e+02 1.637828e+02
2.164178e+02 1.637847e+02
2.165347e+02 1.637865e+02
2.166516e+02 1.637883e+02
2.167686e+02 1.637899e+02
2.168855e+02 1.637915e+02
2.170024e+02 1.637930e+02
2.171193e+02 1.637946e+02
2.172362e+02 1.637961e+02
2.173532e+02 1.637978e+02
2.174701e+02 1.637995e+02
2.175870e+02 1.638014e+02
2.177039e+02 1.638035e+02
2.178209e+02 1.638057e+02
2.179378e+02 1.638079e+02
2.180547e+02 1.638099e+02
2.181716e+02 1.638117e+02
2.182885e+02 1.638133e+02
2.184055e+02 1.638148e+02
2.185224e+02 1.638163e+02
2.186393e+02 1.638178e+02
2.187562e+02 1.638194e+02
2.188731e+02 1.638211e+02
2.189901e+02 1.638228e+02
2.191070e+02 1.638247e+02
2.192239e+02 1.638265e+02
2.193408e+02 1.638284e+02
2.194577e+02 1.638303e+02
2.195747e+02 1.638321e+02
2.196916e+02 1.638338e+02
2.198085e+02 1.638354e+02
2.199254e+02 1.638370e+02
2.200424e+02 1.638386e+02
2.201593e+02 1.638402e+02
2.202762e+02 1.638418e+02
2.203931e+02 1.638435e+02
2.205100e+02 1.638451e+02
2.206270e+02 1.638468e+02
2.207439e+02 1.638484e+02
2.208608e+02 1.638500e+02
2.209777e+02 1.638517e+02
2.210946e+02 1.638535e+02
2.212116e+02 1.638553e+02
2.213285e+02 1.638573e+02
2.214454e+02 1.638592e+02
2.215623e+02 1.638609e+02
2.216792e+02 1.638624e+02
2.217962e+02 1.638637e+02
2.219131e+02 1.638650e+02
2.220300e+02 1.638664e+02
2.221469e+02 1.638678e+02
2.222639e+02 1.638695e+02
2.223808e+02 1.638712e+02
2.224977e+02 1.638730e+02
2.226146e+02 1.638747e+02
2.227315e+02 1.638763e+02
2.228485e+02 1.638779e+02
2.229654e+02 1.638795e+02
2.230823e+02 1.638811e+02
2.231992e+02 1.638827e+02
2.233161e+02 1.638843e+02
2.234331e+02 1.638860e+02
2.235500e+02 1.638878e+02
2.236669e+02 1.638896e+02
2.237838e+02 1.638915e+02
2.239007e+02 1.638935e+02
2.240177e+02 1.638953e+02
2.241346e+02 1.638969e+02
2.242515e+02 1.638982e+02
2.243684e+02 1.638995e+02
2.244853e+02 1.639008e+02
2.246023e+02 1.639022e+02
2.247192e+02 1.639038e+02
2.248361e+02 1.639055e+02
2.249530e+02 1.639073e+02
2.250700e+02 1.639090e+02
2.251869e+02 1.639107e+02
2.253038e+02 1.639123e+02
2.254207e+02 1.639139e+02
2.255376e+02 1.639155e+02
2.256546e+02 1.639169e+02
2.257715e+02 1.639183e+02
2.258884e+02 1.639197e+02
2.260053e+02 1.639211e+02
2.261222e+02 1.639226e+02
2.262392e+02 1.639242e+02
2.263561e+02 1.639259e+02
2.264730e+02 1.639276e+02
2.265899e+02 1.639293e+02
2.267068e+02 1.639309e+02
2.268238e+02 1.639326e+02
2.269407e+02 1.639342e+02
2.270576e+02 1.639358e+02
2.271745e+02 1.639375e+02
2.272915e+02 1.639391e+02
2.274084e+02 1.639408e+02
2.275253e+02 1.639423e+02
2.276422e+02 1.639438e+02
2.277591e+02 1.639452e+02
2.278761e+02 1.639465e+02
2.279930e+02 1.639479e+02
2.281099e+02 1.639494e+02
2.282268e+02 1.639511e+02
2.283437e+02 1.639528e+02
2.284607e+02 1.639544e+02
2.285776e+02 1.639560e+02
2.286945e+02 1.639575e+02
2.288114e+02 1.639588e+02
2.289283e+02 1.639602e+02
2.290453e+02 1.639616e+02
2.291622e+02 1.639631e+02
2.292791e+02 1.639648e+02
2.293960e+02 1.639665e+02
2.295130e+02 1.639682e+02
2.296299e+02 1.639697e+02
2.297468e+02 1.639711e+02
2.298637e+02 1.639725e+02
2.299806e+02 1.639738e+02
2.300976e+02 1.639751e+02
2.302145e+02 1.639765e+02
2.303314e+02 1.639779e+02
2.304483e+02 1.639794e+02
2.305652e+02 1.639808e+02
2.306822e+02 1.639822e+02
2.307991e+02 1.639835e+02
2.309160e+02 1.639850e+02
2.310329e+02 1.639864e+02
2.311498e+02 1.639880e+02
2.312668e+02 1.639897e+02
2.313837e+02 1.639914e+02
2.315006e+02 1.639930e+02
2.316175e+02 1.639946e+02
2.317344e+02 1.639960e+02
2.318514e+02 1.639973e+02
2.319683e+02 1.639986e+02
2.320852e+02 1.640000e+02
2.322021e+02 1.640014e+02
2.323191e+02 1.640028e+02
2.324360e+02 1.640042e+02
2.325529e+02 1.640056e+02
2.326698e+02 1.640071e+02
2.327867e+02 1.640085e+02
2.329037e+02 1.640099e+02
2.330206e+02 1.640112e+02
2.331375e+02 1.640126e+02
2.332544e+02 1.640140e+02
2.333713e+02 1.640155e+02
2.334883e+02 1.640169e+02
2.336052e+02 1.640183e+02
2.337221e+02 1.640197e+02
2.338390e+02 1.640211e+02
2.339559e+02 1.640225e+02
2.340729e+02 1.640239e+02
2.341898e+02 1.640253e+02
2.343067e+02 1.640267e+02
2.344236e+02 1.640281e+02
2.345406e+02 1.640295e+02
2.346575e+02 1.640309e+02
2.347744e+02 1.640323e+02
2.348913e+02 1.640337e+02
2.350082e+02 1.640351e+02
2.351252e+02 1.640365e+02
2.352421e+02 1.640380e+02
2.353590e+02 1.640394e+02
2.354759e+02 1.640407e+02
2.355928e+02 1.640420e+02
2.357098e+02 1.640431e+02
2.358267e+02 1.640443e+02
2.359436e+02 1.640454e+02
2.360605e+02 1.640467e+02
2.361774e+02 1.640482e+02
2.362944e+02 1.640499e+02
2.364113e+02 1.640516e+02
2.365282e+02 1.640534e+02
2.366451e+02 1.640552e+02
2.367620e+02 1.640568e+02
2.368790e+02 1.640584e+02
2.369959e+02 1.640599e+02
2.371128e+02 1.640614e+02
2.372297e+02 1.640628e+02
2.373467e+02 1.640642e+02
2.374636e+02 1.640656e+02
2.375805e+02 1.640669e+02
2.376974e+02 1.640683e+02
2.378143e+02 1.640697e+02
2.379313e+02 1.640712e+02
2.380482e+02 1.640726e+02
2.381651e+02 1.640740e+02
2.382820e+02 1.640755e+02
2.383989e+02 1.640768e+02
2.385159e+02 1.640782e+02
2.386328e+02 1.640794e+02
2.387497e+02 1.640806e+02
2.388666e+02 1.640817e+02
2.389835e+02 1.640828e+02
2.391005e+02 1.640841e+02
2.392174e+02 1.640855e+02
2.393343e+02 1.640869e+02
2.394512e+02 1.640884e+02
2.395682e+02 1.640898e+02
2.396851e+02 1.640912e+02
2.398020e+02 1.640926e+02
2.399189e+02 1.640940e+02
2.400358e+02 1.640955e+02
2.401528e+02 1.640971e+02
2.402697e+02 1.640987e+02
2.403866e+02 1.641004e+02
2.405035e+02 1.641020e+02
2.406204e+02 1.641034e+02
2.407374e+02 1.641046e+02
2.408543e+02 1.641057e+02
2.409712e+02 1.641067e+02
2.410881e+02 1.641079e+02
2.412050e+02 1.641092e+02
2.413220e+02 1.641106e+02
2.414389e+02 1.641122e+02
2.415558e+02 1.641138e+02
2.416727e+02 1.641154e+02
2.417897e+02 1.641171e+02
2.419066e+02 1.641187e+02
2.420235e+02 1.641203e+02
2.421404e+02 1.641218e+02
2.422573e+02 1.641233e+02
2.423743e+02 1.641246e+02
2.424912e+02 1.641259e+02
2.426081e+02 1.641271e+02
2.427250e+02 1.641282e+02
2.428419e+02 1.641294e+02
2.429589e+02 1.641306e+02
2.430758e+02 1.641319e+02
2.431927e+02 1.641335e+02
2.433096e+02 1.641352e+02
2.434265e+02 1.641369e+02
2.435435e+02 1.641386e+02
2.436604e+02 1.641402e+02
2.437773e+02 1.641416e+02
2.438942e+02 1.641429e+02
2.440111e+02 1.641441e+02
2.441281e+02 1.641452e+02
2.442450e+02 1.641464e+02
2.443619e+02 1.641475e+02
2.444788e+02 1.641488e+02
2.445958e+02 1.641501e+02
2.447127e+02 1.641515e+02
2.448296e+02 1.641529e+02
2.449465e+02 1.641544e+02
2.450634e+02 1.641557e+02
2.451804e+02 1.641569e+02
2.452973e+02 1.641580e+02
2.454142e+02 1.641591e+02
2.455311e+02 1.641603e+02
2.456480e+02 1.641617e+02
2.457650e+02 1.641631e+02
2.458819e+02 1.641646e+02
2.459988e+02 1.641660e+02
2.461157e+02 1.641672e+02
2.462326e+02 1.641681e+02
2.463496e+02 1.641689e+02
2.464665e+02 1.641698e+02
2.465834e+02 1.641707e+02
2.467003e+02 1.641718e+02
2.468173e+02 1.641730e+02
2.469342e+02 1.641743e+02
2.470511e+02 1.641756e+02
2.471680e+02 1.641768e+02
2.472849e+02 1.641780e+02
2.474019e+02 1.641791e+02
2.475188e+02 1.641802e+02
2.476357e+02 1.641811e+02
2.477526e+02 1.641821e+02
2.478695e+02 1.641830e+02
2.479865e+02 1.641839e+02
2.481034e+02 1.641849e+02
2.482203e+02 1.641861e+02
2.483372e+02 1.641873e+02
2.484541e+02 1.641885e+02
2.485711e+02 1.641897e+02
2.486880e+02 1.641907e+02
2.488049e+02 1.641916e+02
2.489218e+02 1.641924e+02
2.490388e+02 1.641933e+02
2.491557e+02 1.641941e+02
2.492726e+02 1.641950e+02
2.493895e+02 1.641960e+02
2.495064e+02 1.641971e+02
2.496234e+02 1.641983e+02
2.497403e+02 1.641998e+02
2.498572e+02 1.642013e+02
2.499741e+02 1.642027e+02
2.500910e+02 1.642039e+02
2.502080e+02 1.642049e+02
2.503249e+02 1.642058e+02
2.504418e+02 1.642066e+02
2.505587e+02 1.642075e+02
2.506756e+02 1.642086e+02
2.507926e+02 1.642098e+02
2.509095e+02 1.642110e+02
2.510264e+02 1.642123e+02
2.511433e+02 1.642133e+02
2.512602e+02 1.642142e+02
2.513772e+02 1.642151e+02
2.514941e+02 1.642160e+02
2.516110e+02 1.642169e+02
2.517279e+02 1.642180e+02
2.518449e+02 1.642193e+02
2.519618e+02 1.642206e+02
2.520787e+02 1.642219e+02
2.521956e+02 1.642233e+02
2.523125e+02 1.642248e+02
2.524295e+02 1.642262e+02
2.525464e+02 1.642275e+02
2.526633e+02 1.642288e+02
2.527802e+02 1.642300e+02
2.528971e+02 1.642311e+02
2.530141e+02 1.642321e+02
2.531310e+02 1.642331e+02
2.532479e+02 1.642341e+02
2.533648e+02 1.642350e+02
2.534817e+02 1.642359e+02
2.535987e+02 1.642370e+02
2.537156e+02 1.642382e+02
2.538325e+02 1.642393e+02
2.539494e+02 1.642405e+02
2.540664e+02 1.642417e+02
2.541833e+02 1.642428e+02
2.543002e+02 1.642440e+02
2.544171e+02 1.642452e+02
2.545340e+02 1.642463e+02
2.546510e+02 1.642475e+02
2.547679e+02 1.642486e+02
2.548848e+02 1.642498e+02
2.550017e+02 1.642510e+02
2.551186e+02 1.642524e+02
2.552356e+02 1.642538e+02
2.553525e+02 1.642553e+02
2.554694e+02 1.642567e+02
2.555863e+02 1.642579e+02
2.557032e+02 1.642589e+02
2.558202e+02 1.642597e+02
2.559371e+02 1.642605e+02
2.560540e+02 1.642614e+02
2.561709e+02 1.642625e+02
2.562879e+02 1.642637e+02
2.564048e+02 1.642649e+02
2.565217e+02 1.642662e+02
2.566386e+02 1.642675e+02
2.567555e+02 1.642687e+02
2.568725e+02 1.642698e+02
2.569894e+02 1.642709e+02
2.571063e+02 1.642719e+02
2.572232e+02 1.642728e+02
2.573401e+02 1.642737e+02
2.574571e+02 1.642746e+02
2.575740e+02 1.642757e+02
2.576909e+02 1.642771e+02
2.578078e+02 1.642786e+02
2.579247e+02 1.642801e+02
2.580417e+02 1.642815e+02
2.581586e+02 1.642826e+02
2.582755e+02 1.642835e+02
2.583924e+02 1.642842e+02
2.585093e+02 1.642851e+02
2.586263e+02 1.642861e+02
2.587432e+02 1.642873e+02
2.588601e+02 1.642885e+02
2.589770e+02 1.642898e+02
2.590940e+02 1.642909e+02
2.592109e+02 1.642918e+02
2.593278e+02 1.642927e+02
2.594447e+02 1.642935e+02
2.595616e+02 1.642946e+02
2.596786e+02 1.642959e+02
2.597955e+02 1.642974e+02
2.599124e+02 1.642989e+02
2.600293e+02 1.643003e+02
2.601462e+02 1.643015e+02
2.602632e+02 1.643024e+02
2.603801e+02 1.643032e+02
2.604970e+02 1.643040e+02
2.606139e+02 1.643048e+02
2.607308e+02 1.643057e+02
2.608478e+02 1.643066e+02
2.609647e+02 1.643077e+02
2.610816e+02 1.643088e+02
2.611985e+02 1.643099e+02
2.613155e+02 1.643111e+02
2.614324e+02 1.643123e+02
2.615493e+02 1.643135e+02
2.616662e+02 1.643145e+02
2.617831e+02 1.643154e+02
2.619001e+02 1.643163e+02
2.620170e+02 1.643171e+02
2.621339e+02 1.643180e+02
2.622508e+02 1.643189e+02
2.623677e+02 1.643199e+02
2.624847e+02 1.643209e+02
2.626016e+02 1.643219e+02
2.627185e+02 1.643231e+02
2.628354e+02 1.643243e+02
2.629523e+02 1.643255e+02
2.630693e+02 1.643266e+02
2.631862e+02 1.643275e+02
2.633031e+02 1.643284e+02
2.634200e+02 1.643294e+02
2.635369e+02 1.643303e+02
2.636539e+02 1.643312e+02
2.637708e+02 1.643322e+02
2.638877e+02 1.643331e+02
2.640046e+02 1.643340e+02
2.641216e+02 1.643350e+02
2.642385e+02 1.643359e+02
2.643554e+02 1.643369e+02
2.644723e+02 1.643378e+02
2.645892e+02 1.643387e+02
2.647062e+02 1.643396e+02
2.648231e+02 1.643405e+02
2.649400e+02 1.643415e+02
2.650569e+02 1.643426e+02
2.651738e+02 1.643439e+02
2.652908e+02 1.643454e+02
2.654077e+02 1.643469e+02
2.655246e+02 1.643483e+02
2.656415e+02 1.643494e+02
2.657584e+02 1.643504e+02
2.658754e+02 1.643512e+02
2.659923e+02 1.643519e+02
2.661092e+02 1.643528e+02
2.662261e+02 1.643537e+02
2.663431e+02 1.643547e+02
2.664600e+02 1.643557e+02
2.665769e+02 1.643567e+02
2.666938e+02 1.643576e+02
2.668107e+02 1.643586e+02
2.669277e+02 1.643595e+02
2.670446e+02 1.643603e+02
2.671615e+02 1.643610e+02
2.672784e+02 1.643617e+02
2.673953e+02 1.643624e+02
2.675123e+02 1.643631e+02
2.676292e+02 1.643639e+02
2.677461e+02 1.643648e+02
2.678630e+02 1.643658e+02
2.679799e+02 1.643668e+02
2.680969e+02 1.643678e+02
2.682138e+02 1.643688e+02
2.683307e+02 1.643697e+02
2.684476e+02 1.643706e+02
2.685646e+02 1.643714e+02
2.686815e+02 1.643722e+02
2.687984e+02 1.643728e+02
2.689153e+02 1.643735e+02
2.690322e+02 1.643742e+02
2.691492e+02 1.643750e+02
2.692661e+02 1.643760e+02
2.693830e+02 1.643770e+02
2.694999e+02 1.643780e+02
2.696168e+02 1.643790e+02
2.697338e+02 1.643799e+02
2.698507e+02 1.643808e+02
2.699676e+02 1.643817e+02
2.700845e+02 1.643827e+02
2.702014e+02 1.643836e+02
2.703184e+02 1.643845e+02
2.704353e+02 1.643855e+02
2.705522e+02 1.643864e+02
2.706691e+02 1.643874e+02
2.707860e+02 1.643883e+02
2.709030e+02 1.643893e+02
2.710199e+02 1.643901e+02
2.711368e+02 1.643909e+02
2.712537e+02 1.643916e+02
2.713707e+02 1.643923e+02
2.714876e+02 1.643929e+02
2.716045e+02 1.643936e+02
2.717214e+02 1.643942e+02
2.718383e+02 1.643950e+02
2.719553e+02 1.643957e+02
2.720722e+02 1.643965e+02
2.721891e+02 1.643974e+02
2.723060e+02 1.643983e+02
2.724229e+02 1.643993e+02
2.725399e+02 1.644003e+02
2.726568e+02 1.644012e+02
2.727737e+02 1.644022e+02
2.728906e+02 1.644031e+02
2.730075e+02 1.644041e+02
2.731245e+02 1.644050e+02
2.732414e+02 1.644060e+02
2.733583e+02 1.644069e+02
2.734752e+02 1.644078e+02
2.735922e+02 1.644086e+02
2.737091e+02 1.644093e+02
2.738260e+02 1.644100e+02
2.739429e+02 1.644107e+02
2.740598e+02 1.644114e+02
2.741768e+02 1.644123e+02
2.742937e+02 1.644133e+02
2.744106e+02 1.644143e+02
2.745275e+02 1.644152e+02
2.746444e+02 1.644160e+02
2.747614e+02 1.644167e+02
2.748783e+02 1.644173e+02
2.749952e+02 1.644180e+02
2.751121e+02 1.644188e+02
2.752290e+02 1.644197e+02
2.753460e+02 1.644207e+02
2.754629e+02 1.644217e+02
2.755798e+02 1.644226e+02
2.756967e+02 1.644233e+02
2.758137e+02 1.644240e+02
2.759306e+02 1.644246e+02
2.760475e+02 1.644253e+02
2.761644e+02 1.644261e+02
2.762813e+02 1.644271e+02
2.763983e+02 1.644281e+02
2.765152e+02 1.644291e+02
2.766321e+02 1.644301e+02
2.767490e+02 1.644311e+02
2.768659e+02 1.644320e+02
2.769829e+02 1.644329e+02
2.770998e+02 1.644337e+02
2.772167e+02 1.644344e+02
2.773336e+02 1.644351e+02
2.774505e+02 1.644357e+02
2.775675e+02 1.644364e+02
2.776844e+02 1.644370e+02
2.778013e+02 1.644377e+02
2.779182e+02 1.644385e+02
2.780351e+02 1.644392e+02
2.781521e+02 1.644401e+02
2.782690e+02 1.644411e+02
2.783859e+02 1.644421e+02
2.785028e+02 1.644430e+02
2.786198e+02 1.644438e+02
2.787367e+02 1.644445e+02
2.788536e+02 1.644452e+02
2.789705e+02 1.644458e+02
2.790874e+02 1.644466e+02
2.792044e+02 1.644475e+02
2.793213e+02 1.644485e+02
2.794382e+02 1.644495e+02
2.795551e+02 1.644504e+02
2.796720e+02 1.644512e+02
2.797890e+02 1.644519e+02
2.799059e+02 1.644525e+02
2.800228e+02 1.644531e+02
2.801397e+02 1.644537e+02
2.802566e+02 1.644544e+02
2.803736e+02 1.644552e+02
2.804905e+02 1.644559e+02
2.806074e+02 1.644568e+02
2.807243e+02 1.644577e+02
2.808413e+02 1.644587e+02
2.809582e+02 1.644597e+02
2.810751e+02 1.644606e+02
2.811920e+02 1.644613e+02
2.813089e+02 1.644620e+02
2.814259e+02 1.644626e+02
2.815428e+02 1.644632e+02
2.816597e+02 1.644639e+02
2.817766e+02 1.644646e+02
2.818935e+02 1.644653e+02
2.820105e+02 1.644661e+02
2.821274e+02 1.644667e+02
2.822443e+02 1.644674e+02
2.823612e+02 1.644681e+02
2.824781e+02 1.644689e+02
2.825951e+02 1.644697e+02
2.827120e+02 1.644706e+02
2.828289e+02 1.644716e+02
2.829458e+02 1.644726e+02
2.830628e+02 1.644735e+02
2.831797e+02 1.644742e+02
2.832966e+02 1.644749e+02
2.834135e+02 1.644755e+02
2.835304e+02 1.644762e+02
2.836474e+02 1.644770e+02
2.837643e+02 1.644780e+02
2.838812e+02 1.644790e+02
2.839981e+02 1.644800e+02
2.841150e+02 1.644809e+02
2.842320e+02 1.644816e+02
2.843489e+02 1.644822e+02
2.844658e+02 1.644828e+02
2.845827e+02 1.644834e+02
2.846996e+02 1.644841e+02
2.848166e+02 1.644848e+02
2.849335e+02 1.644855e+02
2.850504e+02 1.644864e+02
2.851673e+02 1.644872e+02
2.852842e+02 1.644882e+02
2.854012e+02 1.644892e+02
2.855181e+02 1.644902e+02
2.856350e+02 1.644911e+02
2.857519e+02 1.644920e+02
2.858689e+02 1.644930e+02
2.859858e+02 1.644939e+02
2.861027e+02 1.644948e+02
2.862196e+02 1.644958e+02
2.863365e+02 1.644967e+02
2.864535e+02 1.644977e+02
2.865704e+02 1.644985e+02
2.866873e+02 1.644992e+02
2.868042e+02 1.644999e+02
2.869211e+02 1.645005e+02
2.870381e+02 1.645012e+02
2.871550e+02 1.645021e+02
2.872719e+02 1.645031e+02
2.873888e+02 1.645041e+02
2.875057e+02 1.645050e+02
2.876227e+02 1.645059e+02
2.877396e+02 1.645066e+02
2.878565e+02 1.645072e+02
2.879734e+02 1.645078e+02
2.880904e+02 1.645086e+02
2.882073e+02 1.645095e+02
2.883242e+02 1.645105e+02
2.884411e+02 1.645115e+02
2.885580e+02 1.645124e+02
2.886750e+02 1.645132e+02
2.887919e+02 1.645138e+02
2.889088e+02 1.645145e+02
2.890257e+02 1.645152e+02
2.891426e+02 1.645160e+02
2.892596e+02 1.645170e+02
2.893765e+02 1.645180e+02
2.894934e+02 1.645190e+02
2.896103e+02 1.645197e+02
2.897272e+02 1.645201e+02
2.898442e+02 1.645205e+02
2.899611e+02 1.645208e+02
2.900780e+02 1.645214e+02
2.901949e+02 1.645222e+02
2.903118e+02 1.645233e+02
2.904288e+02 1.645244e+02
2.905457e+02 1.645254e+02
2.906626e+02 1.645262e+02
2.907795e+02 1.645269e+02
2.908965e+02 1.645275e+02
2.910134e+02 1.645281e+02
2.911303e+02 1.645288e+02
2.912472e+02 1.645297e+02
2.913641e+02 1.645308e+02
2.914811e+02 1.645318e+02
2.915980e+02 1.645328e+02
2.917149e+02 1.645338e+02
2.918318e+02 1.645347e+02
2.919487e+02 1.645356e+02
2.920657e+02 1.645365e+02
2.921826e+02 1.645372e+02
2.922995e+02 1.645379e+02
2.924164e+02 1.645385e+02
2.925333e+02 1.645392e+02
2.926503e+02 1.645399e+02
2.927672e+02 1.645406e+02
2.928841e+02 1.645413e+02
2.930010e+02 1.645420e+02
2.931180e+02 1.645427e+02
2.932349e+02 1.645434e+02
2.933518e+02 1.645441e+02
2.934687e+02 1.645448e+02
2.935856e+02 1.645455e+02
2.937026e+02 1.645462e+02
2.938195e+02 1.645469e+02
2.939364e+02 1.645476e+02
2.940533e+02 1.645483e+02
2.941702e+02 1.645490e+02
2.942872e+02 1.645497e+02
2.944041e+02 1.645504e+02
2.945210e+02 1.645511e+02
2.946379e+02 1.645520e+02
2.947548e+02 1.645530e+02
2.948718e+02 1.645540e+02
2.949887e+02 1.645549e+02
2.951056e+02 1.645556e+02
2.952225e+02 1.645561e+02
2.953395e+02 1.645565e+02
2.954564e+02 1.645569e+02
2.955733e+02 1.645573e+02
2.956902e+02 1.645579e+02
2.958071e+02 1.645586e+02
2.959241e+02 1.645594e+02
2.960410e+02 1.645603e+02
2.961579e+02 1.645613e+02
2.962748e+02 1.645623e+02
2.963917e+02 1.645632e+02
2.965087e+02 1.645641e+02
2.966256e+02 1.645647e+02
2.967425e+02 1.645651e+02
2.968594e+02 1.645655e+02
2.969763e+02 1.645659e+02
2.970933e+02 1.645665e+02
2.972102e+02 1.645674e+02
2.973271e+02 1.645684e+02
2.974440e+02 1.645695e+02
2.975609e+02 1.645705e+02
2.976779e+02 1.645713e+02
2.977948e+02 1.645720e+02
2.979117e+02 1.645726e+02
2.980286e+02 1.645731e+02
2.981456e+02 1.645738e+02
2.982625e+02 1.645745e+02
2.983794e+02 1.645752e+02
2.984963e+02 1.645760e+02
2.986132e+02 1.645767e+02
2.987302e+02 1.645774e+02
2.988471e+02 1.645781e+02
2.989640e+02 1.645788e+02
2.990809e+02 1.645795e+02
2.991978e+02 1.645802e+02
2.993148e+02 1.645809e+02
2.994317e+02 1.645816e+02
2.995486e+02 1.645823e+02
2.996655e+02 1.645830e+02
2.997824e+02 1.645838e+02
2.998994e+02 1.645845e+02
3.000163e+02 1.645851e+02
3.001332e+02 1.645856e+02
3.002501e+02 1.645860e+02
3.003671e+02 1.645865e+02
3.004840e+02 1.645869e+02
3.006009e+02 1.645876e+02
3.007178e+02 1.645884e+02
3.008347e+02 1.645894e+02
3.009517e+02 1.645905e+02
3.010686e+02 1.645912e+02
3.011855e+02 1.645916e+02
3.013024e+02 1.645920e+02
3.014193e+02 1.645926e+02
3.015363e+02 1.645932e+02
3.016532e+02 1.645941e+02
3.017701e+02 1.645951e+02
3.018870e+02 1.645961e+02
3.020039e+02 1.645970e+02
3.021209e+02 1.645977e+02
3.022378e+02 1.645982e+02
3.023547e+02 1.645986e+02
3.024716e+02 1.645989e+02
3.025886e+02 1.645994e+02
3.027055e+02 1.646000e+02
3.028224e+02 1.646008e+02
3.029393e+02 1.646016e+02
3.030562e+02 1.646023e+02
3.031732e+02 1.646029e+02
3.032901e+02 1.646033e+02
3.034070e+02 1.646037e+02
3.035239e+02 1.646041e+02
3.036408e+02 1.646047e+02
3.037578e+02 1.646054e+02
3.038747e+02 1.646061e+02
3.039916e+02 1.646069e+02
3.041085e+02 1.646077e+02
3.042254e+02 1.646085e+02
3.043424e+02 1.646092e+02
3.044593e+02 1.646098e+02
3.045762e+02 1.646104e+02
3.046931e+02 1.646108e+02
3.048100e+02 1.646113e+02
3.049270e+02 1.646117e+02
3.050439e+02 1.646122e+02
3.051608e+02 1.646128e+02
3.052777e+02 1.646135e+02
3.053947e+02 1.646143e+02
3.055116e+02 1.646151e+02
3.056285e+02 1.646159e+02
3.057454e+02 1.646166e+02
3.058623e+02 1.646173e+02
3.059793e+02 1.646179e+02
3.060962e+02 1.646184e+02
3.062131e+02 1.646189e+02
3.063300e+02 1.646193e+02
3.064469e+02 1.646197e+02
3.065639e+02 1.646204e+02
3.066808e+02 1.646212e+02
3.067977e+02 1.646223e+02
3.069146e+02 1.646233e+02
3.070315e+02 1.646242e+02
3.071485e+02 1.646249e+02
3.072654e+02 1.646253e+02
3.073823e+02 1.646256e+02
3.074992e+02 1.646260e+02
3.076162e+02 1.646265e+02
3.077331e+02 1.646272e+02
3.078500e+02 1.646280e+02
3.079669e+02 1.646288e+02
3.080838e+02 1.646295e+02
3.082008e+02 1.646299e+02
3.083177e+02 1.646303e+02
3.084346e+02 1.646307e+02
3.085515e+02 1.646313e+02
3.086684e+02 1.646321e+02
3.087854e+02 1.646330e+02
3.089023e+02 1.646341e+02
3.090192e+02 1.646352e+02
3.091361e+02 1.646361e+02
3.092530e+02 1.646368e+02
3.093700e+02 1.646374e+02
3.094869e+02 1.646379e+02
3.096038e+02 1.646384e+02
3.097207e+02 1.646389e+02
3.098377e+02 1.646393e+02
3.099546e+02 1.646398e+02
3.100715e+02 1.646403e+02
3.101884e+02 1.646410e+02
3.103053e+02 1.646417e+02
3.104223e+02 1.646425e+02
3.105392e+02 1.646431e+02
3.106561e+02 1.646435e+02
3.107730e+02 1.646439e+02
3.108899e+02 1.646444e+02
3.110069e+02 1.646450e+02
3.111238e+02 1.646458e+02
3.112407e+02 1.646468e+02
3.113576e+02 1.646478e+02
3.114745e+02 1.646488e+02
3.115915e+02 1.646496e+02
3.117084e+02 1.646501e+02
3.118253e+02 1.646505e+02
3.119422e+02 1.646508e+02
3.120591e+02 1.646512e+02
3.121761e+02 1.646519e+02
3.122930e+02 1.646526e+02
3.124099e+02 1.646534e+02
3.125268e+02 1.646542e+02
3.126438e+02 1.646547e+02
3.127607e+02 1.646552e+02
3.128776e+02 1.646556e+02
3.129945e+02 1.646560e+02
3.131114e+02 1.646565e+02
3.132284e+02 1.646572e+02
3.133453e+02 1.646580e+02
3.134622e+02 1.646588e+02
3.135791e+02 1.646594e+02
3.136960e+02 1.646599e+02
3.138130e+02 1.646603e+02
3.139299e+02 1.646607e+02
3.140468e+02 1.646612e+02
3.141637e+02 1.646618e+02
3.142806e+02 1.646626e+02
3.143976e+02 1.646633e+02
3.145145e+02 1.646641e+02
3.146314e+02 1.646647e+02
3.147483e+02 1.646651e+02
3.148653e+02 1.646655e+02
3.149822e+02 1.646659e+02
3.150991e+02 1.646664e+02
3.152160e+02 1.646671e+02
3.153329e+02 1.646679e+02
3.154499e+02 1.646687e+02
3.155668e+02 1.646695e+02
3.156837e+02 1.646702e+02
3.158006e+02 1.646709e+02
3.159175e+02 1.646716e+02
3.160345e+02 1.646722e+02
3.161514e+02 1.646727e+02
3.162683e+02 1.646731e+02
3.163852e+02 1.646735e+02
3.165021e+02 1.646740e+02
3.166191e+02 1.646746e+02
3.167360e+02 1.646753e+02
3.168529e+02 1.646761e+02
3.169698e+02 1.646768e+02
3.170867e+02 1.646775e+02
3.172037e+02 1.646779e+02
3.173206e+02 1.646784e+02
3.174375e+02 1.646788e+02
3.175544e+02 1.646792e+02
3.176714e+02 1.646799e+02
3.177883e+02 1.646806e+02
3.179052e+02 1.646814e+02
3.180221e+02 1.646821e+02
3.181390e+02 1.646827e+02
3.182560e+02 1.646831e+02
3.183729e+02 1.646835e+02
3.184898e+02 1.646840e+02
3.186067e+02 1.646845e+02
3.187236e+02 1.646852e+02
3.188406e+02 1.646860e+02
3.189575e+02 1.646867e+02
3.190744e+02 1.646874e+02
3.191913e+02 1.646879e+02
3.193082e+02 1.646883e+02
3.194252e+02 1.646887e+02
3.195421e+02 1.646892e+02
3.196590e+02 1.646898e+02
3.197759e+02 1.646905e+02
3.198929e+02 1.646912e+02
3.200098e+02 1.646920e+02
3.201267e+02 1.646925e+02
3.202436e+02 1.646929e+02
3.203605e+02 1.646934e+02
3.204775e+02 1.646939e+02
3.205944e+02 1.646945e+02
3.207113e+02 1.646952e+02
3.208282e+02 1.646959e+02
3.209451e+02 1.646967e+02
3.210621e+02 1.646973e+02
3.211790e+02 1.646978e+02
3.212959e+02 1.646982e+02
3.214128e+02 1.646987e+02
3.215297e+02 1.646991e+02
3.216467e+02 1.646998e+02
3.217636e+02 1.647005e+02
3.218805e+02 1.647013e+02
3.219974e+02 1.647020e+02
3.221144e+02 1.647024e+02
3.222313e+02 1.647027e+02
3.223482e+02 1.647028e+02
3.224651e+02 1.647029e+02
3.225820e+02 1.647033e+02
3.226990e+02 1.647039e+02
3.228159e+02 1.647047e+02
3.229328e+02 1.647055e+02
3.230497e+02 1.647063e+02
3.231666e+02 1.647069e+02
3.232836e+02 1.647073e+02
3.234005e+02 1.647077e+02
3.235174e+02 1.647081e+02
3.236343e+02 1.647086e+02
3.237512e+02 1.647093e+02
3.238682e+02 1.647101e+02
3.239851e+02 1.647109e+02
3.241020e+02 1.647117e+02
3.242189e+02 1.647124e+02
3.243358e+02 1.647131e+02
3.244528e+02 1.647138e+02
3.245697e+02 1.647143e+02
3.246866e+02 1.647148e+02
3.248035e+02 1.647153e+02
3.249205e+02 1.647157e+02
3.250374e+02 1.647161e+02
3.251543e+02 1.647166e+02
3.252712e+02 1.647171e+02
3.253881e+02 1.647175e+02
3.255051e+02 1.647180e+02
3.256220e+02 1.647185e+02
3.257389e+02 1.647189e+02
3.258558e+02 1.647194e+02
3.259727e+02 1.647199e+02
3.260897e+02 1.647205e+02
3.262066e+02 1.647212e+02
3.263235e+02 1.647219e+02
3.264404e+02 1.647226e+02
3.265573e+02 1.647233e+02
3.266743e+02 1.647239e+02
3.267912e+02 1.647243e+02
3.269081e+02 1.647247e+02
3.270250e+02 1.647251e+02
3.271420e+02 1.647255e+02
3.272589e+02 1.647260e+02
3.273758e+02 1.647265e+02
3.274927e+02 1.647270e+02
3.276096e+02 1.647274e+02
3.277266e+02 1.647279e+02
3.278435e+02 1.647283e+02
3.279604e+02 1.647288e+02
3.280773e+02 1.647294e+02
3.281942e+02 1.647301e+02
3.283112e+02 1.647309e+02
3.284281e+02 1.647316e+02
3.285450e+02 1.647322e+02
3.286619e+02 1.647326e+02
3.287788e+02 1.647327e+02
3.288958e+02 1.647328e+02
3.290127e+02 1.647330e+02
3.291296e+02 1.647334e+02
3.292465e+02 1.647341e+02
3.293635e+02 1.647349e+02
3.294804e+02 1.647358e+02
3.295973e+02 1.647364e+02
3.297142e+02 1.647369e+02
3.298311e+02 1.647373e+02
3.299481e+02 1.647378e+02
3.300650e+02 1.647383e+02
3.301819e+02 1.647387e+02
3.302988e+02 1.647392e+02
3.304157e+02 1.647397e+02
3.305327e+02 1.647401e+02
3.306496e+02 1.647406e+02
3.307665e+02 1.647410e+02
3.308834e+02 1.647415e+02
3.310003e+02 1.647420e+02
3.311173e+02 1.647426e+02
3.312342e+02 1.647433e+02
3.313511e+02 1.647441e+02
3.314680e+02 1.647448e+02
3.315849e+02 1.647455e+02
3.317019e+02 1.647460e+02
3.318188e+02 1.647464e+02
3.319357e+02 1.647468e+02
3.320526e+02 1.647472e+02
3.321696e+02 1.647476e+02
3.322865e+02 1.647481e+02
3.324034e+02 1.647486e+02
3.325203e+02 1.647491e+02
3.326372e+02 1.647496e+02
3.327542e+02 1.647500e+02
3.328711e+02 1.647505e+02
3.329880e+02 1.647510e+02
3.331049e+02 1.647514e+02
3.332218e+02 1.647518e+02
3.333388e+02 1.647523e+02
3.334557e+02 1.647528e+02
3.335726e+02 1.647534e+02
3.336895e+02 1.647541e+02
3.338064e+02 1.647549e+02
3.339234e+02 1.647556e+02
3.340403e+02 1.647562e+02
3.341572e+02 1.647565e+02
3.342741e+02 1.647567e+02
3.343911e+02 1.647568e+02
3.345080e+02 1.647570e+02
3.346249e+02 1.647575e+02
3.347418e+02 1.647582e+02
3.348587e+02 1.647591e+02
3.349757e+02 1.647599e+02
3.350926e+02 1.647604e+02
3.352095e+02 1.647607e+02
3.353264e+02 1.647608e+02
3.354433e+02 1.647609e+02
3.355603e+02 1.647612e+02
3.356772e+02 1.647617e+02
3.357941e+02 1.647625e+02
3.359110e+02 1.647634e+02
3.360279e+02 1.647642e+02
3.361449e+02 1.647648e+02
3.362618e+02 1.647653e+02
3.363787e+02 1.647656e+02
3.364956e+02 1.647660e+02
3.366126e+02 1.647664e+02
3.367295e+02 1.647668e+02
3.368464e+02 1.647673e+02
3.369633e+02 1.647678e+02
3.370802e+02 1.647683e+02
3.371972e+02 1.647688e+02
3.373141e+02 1.647692e+02
3.374310e+02 1.647697e+02
3.375479e+02 1.647702e+02
3.376648e+02 1.647709e+02
3.377818e+02 1.647717e+02
3.378987e+02 1.647724e+02
3.380156e+02 1.647731e+02
3.381325e+02 1.647735e+02
3.382494e+02 1.647737e+02
3.383664e+02 1.647738e+02
3.384833e+02 1.647740e+02
3.386002e+02 1.647743e+02
3.387171e+02 1.647749e+02
3.388340e+02 1.647757e+02
3.389510e+02 1.647766e+02
3.390679e+02 1.647773e+02
3.391848e+02 1.647777e+02
3.393017e+02 1.647782e+02
3.394187e+02 1.647787e+02
3.395356e+02 1.647791e+02
3.396525e+02 1.647796e+02
3.397694e+02 1.647801e+02
3.398863e+02 1.647805e+02
3.400033e+02 1.647810e+02
3.401202e+02 1.647815e+02
3.402371e+02 1.647820e+02
3.403540e+02 1.647824e+02
3.404709e+02 1.647829e+02
3.405879e+02 1.647833e+02
3.407048e+02 1.647838e+02
3.408217e+02 1.647842e+02
3.409386e+02 1.647847e+02
3.410555e+02 1.647853e+02
3.411725e+02 1.647860e+02
3.412894e+02 1.647867e+02
3.414063e+02 1.647875e+02
3.415232e+02 1.647881e+02
3.416402e+02 1.647885e+02
3.417571e+02 1.647887e+02
3.418740e+02 1.647889e+02
3.419909e+02 1.647890e+02
3.421078e+02 1.647892e+02
3.422248e+02 1.647897e+02
3.423417e+02 1.647902e+02
3.424586e+02 1.647908e+02
3.425755e+02 1.647914e+02
3.426924e+02 1.647919e+02
3.428094e+02 1.647923e+02
3.429263e+02 1.647927e+02
3.430432e+02 1.647932e+02
3.431601e+02 1.647936e+02
3.432770e+02 1.647940e+02
3.433940e+02 1.647945e+02
3.435109e+02 1.647951e+02
3.436278e+02 1.647957e+02
3.437447e+02 1.647964e+02
3.438616e+02 1.647971e+02
3.439786e+02 1.647979e+02
3.440955e+02 1.647985e+02
3.442124e+02 1.647991e+02
3.443293e+02 1.647995e+02
3.444463e+02 1.647999e+02
3.445632e+02 1.648001e+02
3.446801e+02 1.648004e+02
3.447970e+02 1.648005e+02
3.449139e+02 1.648008e+02
3.450309e+02 1.648011e+02
3.451478e+02 1.648017e+02
3.452647e+02 1.648024e+02
3.453816e+02 1.648032e+02
3.454985e+02 1.648040e+02
3.456155e+02 1.648047e+02
3.457324e+02 1.648052e+02
3.458493e+02 1.648056e+02
3.459662e+02 1.648059e+02
3.460831e+02 1.648062e+02
3.462001e+02 1.648064e+02
3.463170e+02 1.648066e+02
3.464339e+02 1.648069e+02
3.465508e+02 1.648071e+02
3.466678e+02 1.648075e+02
3.467847e+02 1.648079e+02
3.469016e+02 1.648085e+02
3.470185e+02 1.648091e+02
3.471354e+02 1.648098e+02
3.472524e+02 1.648105e+02
3.473693e+02 1.648113e+02
3.474862e+02 1.648119e+02
3.476031e+02 1.648124e+02
3.477200e+02 1.648127e+02
3.478370e+02 1.648128e+02
3.479539e+02 1.648129e+02
3.480708e+02 1.648131e+02
3.481877e+02 1.648135e+02
3.483046e+02 1.648140e+02
3.484216e+02 1.648146e+02
3.485385e+02 1.648151e+02
3.486554e+02 1.648156e+02
3.487723e+02 1.648160e+02
3.488893e+02 1.648165e+02
3.490062e+02 1.648170e+02
3.491231e+02 1.648177e+02
3.492400e+02 1.648184e+02
3.493569e+02 1.648192e+02
3.494739e+02 1.648199e+02
3.495908e+02 1.648204e+02
3.497077e+02 1.648207e+02
3.498246e+02 1.648209e+02
3.499415e+02 1.648210e+02


==> anc/bec_bound_upper_smooth_nt12.dat <==
65.5 0.0
65.5 140.0
6.547689e+01 1.421618e+02
6.541979e+01 1.422853e+02
6.535339e+01 1.424088e+02
6.527720e+01 1.425324e+02
6.519070e+01 1.426559e+02
6.509340e+01 1.427794e+02
6.498479e+01 1.429029e+02
6.486411e+01 1.430265e+02
6.472484e+01 1.431500e+02
6.456946e+01 1.432735e+02
6.440479e+01 1.433971e+02
6.423770e+01 1.435206e+02
6.407496e+01 1.436441e+02
6.391716e+01 1.437676e+02
6.376298e+01 1.438912e+02
6.361111e+01 1.440147e+02
6.346131e+01 1.441382e+02
6.331415e+01 1.442618e+02
6.316996e+01 1.443853e+02
6.302906e+01 1.445088e+02
6.289367e+01 1.446324e+02
6.276511e+01 1.447559e+02
6.264309e+01 1.448794e+02
6.252732e+01 1.450029e+02
6.242036e+01 1.451265e+02
6.232357e+01 1.452500e+02
6.223521e+01 1.453735e+02
6.215358e+01 1.454971e+02
6.207925e+01 1.456206e+02
6.201276e+01 1.457441e+02
6.195199e+01 1.458676e+02
6.189480e+01 1.459912e+02
6.184004e+01 1.461147e+02
6.178875e+01 1.462382e+02
6.174187e+01 1.463618e+02
6.170034e+01 1.464853e+02
6.166725e+01 1.466088e+02
6.164506e+01 1.467324e+02
6.163169e+01 1.468559e+02
6.162501e+01 1.469794e+02
6.162451e+01 1.471029e+02
6.163185e+01 1.472265e+02
6.164642e+01 1.473500e+02
6.166757e+01 1.474735e+02
6.169638e+01 1.475971e+02
6.173556e+01 1.477206e+02
6.178389e+01 1.478441e+02
6.183999e+01 1.479676e+02
6.190424e+01 1.480912e+02
6.198023e+01 1.482147e+02
6.206794e+01 1.483382e+02
6.216712e+01 1.484618e+02
6.227995e+01 1.485853e+02
6.241151e+01 1.487088e+02
6.255792e+01 1.488324e+02
6.271478e+01 1.489559e+02
6.287868e+01 1.490794e+02
6.304946e+01 1.492029e+02
6.322463e+01 1.493265e+02
6.340141e+01 1.494500e+02
6.357691e+01 1.495735e+02
6.375085e+01 1.496971e+02
6.392753e+01 1.498206e+02
6.411153e+01 1.499441e+02
6.430919e+01 1.500676e+02
6.452937e+01 1.501912e+02
6.476677e+01 1.503147e+02
6.501451e+01 1.504382e+02
7.159261e+01 1.505365e+02
7.172244e+01 1.506095e+02
7.185226e+01 1.506821e+02
7.198208e+01 1.507541e+02
7.211191e+01 1.508251e+02
7.224173e+01 1.508951e+02
7.237156e+01 1.509637e+02
7.250138e+01 1.510304e+02
7.263120e+01 1.510941e+02
7.276103e+01 1.511550e+02
7.289085e+01 1.512135e+02
7.302068e+01 1.512701e+02
7.315050e+01 1.513253e+02
7.328032e+01 1.513795e+02
7.341015e+01 1.514332e+02
7.353997e+01 1.514869e+02
7.366979e+01 1.515411e+02
7.379962e+01 1.515963e+02
7.392944e+01 1.516522e+02
7.405927e+01 1.517085e+02
7.418909e+01 1.517650e+02
7.431891e+01 1.518214e+02
7.444874e+01 1.518774e+02
7.457856e+01 1.519328e+02
7.470839e+01 1.519874e+02
7.483821e+01 1.520405e+02
7.496803e+01 1.520913e+02
7.509786e+01 1.521403e+02
7.522768e+01 1.521875e+02
7.535751e+01 1.522332e+02
7.548733e+01 1.522776e+02
7.561715e+01 1.523211e+02
7.574698e+01 1.523638e+02
7.587680e+01 1.524060e+02
7.600663e+01 1.524479e+02
7.613645e+01 1.524899e+02
7.626627e+01 1.525320e+02
7.639610e+01 1.525747e+02
7.652592e+01 1.526178e+02
7.665574e+01 1.526612e+02
7.678557e+01 1.527049e+02
7.691539e+01 1.527487e+02
7.704522e+01 1.527926e+02
7.717504e+01 1.528365e+02
7.730486e+01 1.528804e+02
7.743469e+01 1.529240e+02
7.756451e+01 1.529674e+02
7.769434e+01 1.530104e+02
7.782416e+01 1.530528e+02
7.795398e+01 1.530944e+02
7.808381e+01 1.531353e+02
7.821363e+01 1.531757e+02
7.834346e+01 1.532155e+02
7.847328e+01 1.532548e+02
7.860310e+01 1.532936e+02
7.873293e+01 1.533321e+02
7.886275e+01 1.533703e+02
7.899258e+01 1.534082e+02
7.912240e+01 1.534459e+02
7.925222e+01 1.534836e+02
7.938205e+01 1.535211e+02
7.951187e+01 1.535585e+02
7.964169e+01 1.535959e+02
7.977152e+01 1.536331e+02
7.990134e+01 1.536703e+02
8.003117e+01 1.537074e+02
8.016099e+01 1.537443e+02
8.029081e+01 1.537812e+02
8.042064e+01 1.538179e+02
8.055046e+01 1.538546e+02
8.068029e+01 1.538912e+02
8.081011e+01 1.539276e+02
8.093993e+01 1.539639e+02
8.106976e+01 1.540002e+02
8.119958e+01 1.540362e+02
8.132941e+01 1.540720e+02
8.145923e+01 1.541077e+02
8.158905e+01 1.541431e+02
8.171888e+01 1.541784e+02
8.184870e+01 1.542135e+02
8.197853e+01 1.542484e+02
8.210835e+01 1.542832e+02
8.223817e+01 1.543179e+02
8.236800e+01 1.543525e+02
8.249782e+01 1.543870e+02
8.262764e+01 1.544214e+02
8.275747e+01 1.544557e+02
8.288729e+01 1.544900e+02
8.301712e+01 1.545242e+02
8.314694e+01 1.545583e+02
8.327676e+01 1.545923e+02
8.340659e+01 1.546262e+02
8.353641e+01 1.546601e+02
8.366624e+01 1.546938e+02
8.379606e+01 1.547274e+02
8.392588e+01 1.547610e+02
8.405571e+01 1.547944e+02
8.418553e+01 1.548277e+02
8.431536e+01 1.548608e+02
8.444518e+01 1.548938e+02
8.457500e+01 1.549267e+02
8.470483e+01 1.549595e+02
8.483465e+01 1.549921e+02
8.496448e+01 1.550246e+02
8.509430e+01 1.550567e+02
8.522412e+01 1.550887e+02
8.535395e+01 1.551204e+02
8.548377e+01 1.551519e+02
8.561359e+01 1.551833e+02
8.574342e+01 1.552145e+02
8.587324e+01 1.552456e+02
8.600307e+01 1.552767e+02
8.613289e+01 1.553077e+02
8.626271e+01 1.553387e+02
8.639254e+01 1.553697e+02
8.652236e+01 1.554007e+02
8.665219e+01 1.554318e+02
8.678201e+01 1.554630e+02
8.691183e+01 1.554943e+02
8.704166e+01 1.555258e+02
8.717148e+01 1.555575e+02
8.730131e+01 1.555896e+02
8.743113e+01 1.556218e+02
8.756095e+01 1.556542e+02
8.769078e+01 1.556868e+02
8.782060e+01 1.557195e+02
8.795043e+01 1.557524e+02
8.808025e+01 1.557852e+02
8.821007e+01 1.558182e+02
8.833990e+01 1.558511e+02
8.846972e+01 1.558841e+02
8.859954e+01 1.559169e+02
8.872937e+01 1.559498e+02
8.885919e+01 1.559825e+02
8.898902e+01 1.560150e+02
8.911884e+01 1.560473e+02
8.924866e+01 1.560793e+02
8.937849e+01 1.561111e+02
8.950831e+01 1.561426e+02
8.963814e+01 1.561739e+02
8.976796e+01 1.562050e+02
8.989778e+01 1.562359e+02
9.002761e+01 1.562666e+02
9.015743e+01 1.562972e+02
9.028726e+01 1.563276e+02
9.041708e+01 1.563579e+02
9.054690e+01 1.563882e+02
9.067673e+01 1.564183e+02
9.080655e+01 1.564483e+02
9.093638e+01 1.564784e+02
9.106620e+01 1.565083e+02
9.119602e+01 1.565383e+02
9.132585e+01 1.565682e+02
9.145567e+01 1.565980e+02
9.158550e+01 1.566279e+02
9.171532e+01 1.566577e+02
9.184514e+01 1.566875e+02
9.197497e+01 1.567173e+02
9.210479e+01 1.567470e+02
9.223461e+01 1.567768e+02
9.236444e+01 1.568066e+02
9.249426e+01 1.568363e+02
9.262409e+01 1.568661e+02
9.275391e+01 1.568958e+02
9.288373e+01 1.569256e+02
9.301356e+01 1.569554e+02
9.314338e+01 1.569852e+02
9.327321e+01 1.570150e+02
9.340303e+01 1.570449e+02
9.353285e+01 1.570748e+02
9.366268e+01 1.571047e+02
9.379250e+01 1.571347e+02
9.392233e+01 1.571647e+02
9.405215e+01 1.571948e+02
9.418197e+01 1.572248e+02
9.431180e+01 1.572549e+02
9.444162e+01 1.572851e+02
9.457145e+01 1.573152e+02
9.470127e+01 1.573453e+02
9.483109e+01 1.573755e+02
9.496092e+01 1.574056e+02
9.509074e+01 1.574358e+02
9.522056e+01 1.574660e+02
9.535039e+01 1.574961e+02
9.548021e+01 1.575263e+02
9.561004e+01 1.575564e+02
9.573986e+01 1.575865e+02
9.586968e+01 1.576165e+02
9.599951e+01 1.576466e+02
9.612933e+01 1.576766e+02
9.625916e+01 1.577066e+02
9.638898e+01 1.577365e+02
9.651880e+01 1.577664e+02
9.664863e+01 1.577962e+02
9.677845e+01 1.578260e+02
9.690828e+01 1.578557e+02
9.703810e+01 1.578854e+02
9.716792e+01 1.579151e+02
9.729775e+01 1.579446e+02
9.742757e+01 1.579741e+02
9.755740e+01 1.580036e+02
9.768722e+01 1.580329e+02
9.781704e+01 1.580621e+02
9.794687e+01 1.580912e+02
9.807669e+01 1.581201e+02
9.820651e+01 1.581490e+02
9.833634e+01 1.581778e+02
9.846616e+01 1.582066e+02
9.859599e+01 1.582353e+02
9.872581e+01 1.582639e+02
9.885563e+01 1.582925e+02
9.898546e+01 1.583212e+02
9.911528e+01 1.583498e+02
9.924511e+01 1.583784e+02
9.937493e+01 1.584070e+02
9.950475e+01 1.584357e+02
9.963458e+01 1.584644e+02
9.976440e+01 1.584931e+02
9.989423e+01 1.585220e+02
1.000240e+02 1.585510e+02
1.001539e+02 1.585801e+02
1.002837e+02 1.586093e+02
1.004135e+02 1.586386e+02
1.005433e+02 1.586680e+02
1.006732e+02 1.586975e+02
1.008030e+02 1.587270e+02
1.009328e+02 1.587566e+02
1.010626e+02 1.587862e+02
1.011925e+02 1.588158e+02
1.013223e+02 1.588454e+02
1.014521e+02 1.588750e+02
1.015819e+02 1.589046e+02
1.017118e+02 1.589342e+02
1.018416e+02 1.589636e+02
1.019714e+02 1.589931e+02
1.021012e+02 1.590224e+02
1.022311e+02 1.590516e+02
1.023609e+02 1.590806e+02
1.024907e+02 1.591094e+02
1.026205e+02 1.591381e+02
1.027504e+02 1.591667e+02
1.028802e+02 1.591950e+02
1.030100e+02 1.592233e+02
1.031398e+02 1.592513e+02
1.032696e+02 1.592792e+02
1.033995e+02 1.593070e+02
1.035293e+02 1.593346e+02
1.036591e+02 1.593620e+02
1.037889e+02 1.593893e+02
1.039188e+02 1.594165e+02
1.040486e+02 1.594434e+02
1.041784e+02 1.594703e+02
1.043082e+02 1.594970e+02
1.044381e+02 1.595235e+02
1.045679e+02 1.595499e+02
1.046977e+02 1.595761e+02
1.048275e+02 1.596022e+02
1.049574e+02 1.596281e+02
1.050872e+02 1.596539e+02
1.052170e+02 1.596796e+02
1.053468e+02 1.597051e+02
1.054767e+02 1.597304e+02
1.056065e+02 1.597556e+02
1.057363e+02 1.597807e+02
1.058661e+02 1.598056e+02
1.059959e+02 1.598304e+02
1.061258e+02 1.598550e+02
1.062556e+02 1.598795e+02
1.063854e+02 1.599038e+02
1.065152e+02 1.599281e+02
1.066451e+02 1.599521e+02
1.067749e+02 1.599761e+02
1.069047e+02 1.599998e+02
1.070345e+02 1.600235e+02
1.071644e+02 1.600470e+02
1.072942e+02 1.600704e+02
1.074240e+02 1.600936e+02
1.075538e+02 1.601167e+02
1.076837e+02 1.601397e+02
1.078135e+02 1.601625e+02
1.079433e+02 1.601852e+02
1.080731e+02 1.602078e+02
1.082030e+02 1.602302e+02
1.083328e+02 1.602525e+02
1.084626e+02 1.602747e+02
1.085924e+02 1.602967e+02
1.087223e+02 1.603186e+02
1.088521e+02 1.603404e+02
1.089819e+02 1.603621e+02
1.091117e+02 1.603836e+02
1.092415e+02 1.604050e+02
1.093714e+02 1.604262e+02
1.095012e+02 1.604474e+02
1.096310e+02 1.604684e+02
1.097608e+02 1.604893e+02
1.098907e+02 1.605100e+02
1.100205e+02 1.605306e+02
1.101503e+02 1.605512e+02
1.102801e+02 1.605715e+02
1.104100e+02 1.605918e+02
1.105398e+02 1.606119e+02
1.106696e+02 1.606320e+02
1.107994e+02 1.606518e+02
1.109293e+02 1.606716e+02
1.110591e+02 1.606913e+02
1.111889e+02 1.607108e+02
1.113187e+02 1.607302e+02
1.114486e+02 1.607495e+02
1.115784e+02 1.607687e+02
1.117082e+02 1.607878e+02
1.118380e+02 1.608067e+02
1.119678e+02 1.608256e+02
1.120977e+02 1.608443e+02
1.122275e+02 1.608629e+02
1.123573e+02 1.608814e+02
1.124871e+02 1.608997e+02
1.126170e+02 1.609180e+02
1.127468e+02 1.609362e+02
1.128766e+02 1.609542e+02
1.130064e+02 1.609721e+02
1.131363e+02 1.609899e+02
1.132661e+02 1.610076e+02
1.133959e+02 1.610252e+02
1.135257e+02 1.610427e+02
1.136556e+02 1.610601e+02
1.137854e+02 1.610774e+02
1.139152e+02 1.610946e+02
1.140450e+02 1.611116e+02
1.141749e+02 1.611286e+02
1.143047e+02 1.611454e+02
1.144345e+02 1.611622e+02
1.145643e+02 1.611788e+02
1.146942e+02 1.611953e+02
1.148240e+02 1.612118e+02
1.149538e+02 1.612281e+02
1.150836e+02 1.612443e+02
1.152134e+02 1.612605e+02
1.153433e+02 1.612765e+02
1.154731e+02 1.612924e+02
1.156029e+02 1.613083e+02
1.157327e+02 1.613240e+02
1.158626e+02 1.613396e+02
1.159924e+02 1.613552e+02
1.161222e+02 1.613706e+02
1.162520e+02 1.613860e+02
1.163819e+02 1.614012e+02
1.165117e+02 1.614164e+02
1.166415e+02 1.614314e+02
1.167713e+02 1.614464e+02
1.169012e+02 1.614613e+02
1.170310e+02 1.614760e+02
1.171608e+02 1.614907e+02
1.172906e+02 1.615053e+02
1.174205e+02 1.615198e+02
1.175503e+02 1.615343e+02
1.176801e+02 1.615486e+02
1.178099e+02 1.615628e+02
1.179398e+02 1.615770e+02
1.180696e+02 1.615910e+02
1.181994e+02 1.616050e+02
1.183292e+02 1.616189e+02
1.184590e+02 1.616327e+02
1.185889e+02 1.616464e+02
1.187187e+02 1.616600e+02
1.188485e+02 1.616736e+02
1.189783e+02 1.616870e+02
1.191082e+02 1.617004e+02
1.192380e+02 1.617137e+02
1.193678e+02 1.617269e+02
1.194976e+02 1.617401e+02
1.196275e+02 1.617531e+02
1.197573e+02 1.617661e+02
1.198871e+02 1.617790e+02
1.200169e+02 1.617918e+02
1.201468e+02 1.618046e+02
1.202766e+02 1.618172e+02
1.204064e+02 1.618298e+02
1.205362e+02 1.618423e+02
1.206661e+02 1.618547e+02
1.207959e+02 1.618671e+02
1.209257e+02 1.618794e+02
1.210555e+02 1.618916e+02
1.211853e+02 1.619037e+02
1.213152e+02 1.619158e+02
1.214450e+02 1.619277e+02
1.215748e+02 1.619397e+02
1.217046e+02 1.619515e+02
1.218345e+02 1.619633e+02
1.219643e+02 1.619750e+02
1.220941e+02 1.619866e+02
1.222239e+02 1.619982e+02
1.223538e+02 1.620097e+02
1.224836e+02 1.620211e+02
1.226134e+02 1.620325e+02
1.227432e+02 1.620438e+02
1.228731e+02 1.620550e+02
1.230029e+02 1.620662e+02
1.231327e+02 1.620773e+02
1.232625e+02 1.620883e+02
1.233924e+02 1.620993e+02
1.235222e+02 1.621102e+02
1.236520e+02 1.621210e+02
1.237818e+02 1.621318e+02
1.239117e+02 1.621426e+02
1.240415e+02 1.621532e+02
1.241713e+02 1.621638e+02
1.243011e+02 1.621744e+02
1.244309e+02 1.621849e+02
1.245608e+02 1.621953e+02
1.246906e+02 1.622057e+02
1.248204e+02 1.622160e+02
1.249502e+02 1.622262e+02
1.250801e+02 1.622364e+02
1.252099e+02 1.622466e+02
1.253397e+02 1.622567e+02
1.254695e+02 1.622667e+02
1.255994e+02 1.622767e+02
1.257292e+02 1.622866e+02
1.258590e+02 1.622965e+02
1.259888e+02 1.623064e+02
1.261187e+02 1.623161e+02
1.262485e+02 1.623259e+02
1.263783e+02 1.623355e+02
1.265081e+02 1.623452e+02
1.266380e+02 1.623548e+02
1.267678e+02 1.623643e+02
1.268976e+02 1.623738e+02
1.270274e+02 1.623832e+02
1.271572e+02 1.623926e+02
1.272871e+02 1.624020e+02
1.274169e+02 1.624113e+02
1.275467e+02 1.624205e+02
1.276765e+02 1.624297e+02
1.278064e+02 1.624389e+02
1.279362e+02 1.624480e+02
1.280660e+02 1.624571e+02
1.281958e+02 1.624662e+02
1.283257e+02 1.624752e+02
1.284555e+02 1.624841e+02
1.285853e+02 1.624931e+02
1.287151e+02 1.625019e+02
1.288450e+02 1.625108e+02
1.289748e+02 1.625196e+02
1.291046e+02 1.625284e+02
1.292344e+02 1.625371e+02
1.293643e+02 1.625458e+02
1.294941e+02 1.625545e+02
1.296239e+02 1.625631e+02
1.297537e+02 1.625717e+02
1.298836e+02 1.625803e+02
1.300134e+02 1.625888e+02
1.301432e+02 1.625973e+02
1.302730e+02 1.626058e+02
1.304028e+02 1.626142e+02
1.305327e+02 1.626226e+02
1.306625e+02 1.626310e+02
1.307923e+02 1.626393e+02
1.309221e+02 1.626476e+02
1.310520e+02 1.626559e+02
1.311818e+02 1.626642e+02
1.313116e+02 1.626724e+02
1.314414e+02 1.626806e+02
1.315713e+02 1.626888e+02
1.317011e+02 1.626969e+02
1.318309e+02 1.627051e+02
1.319607e+02 1.627132e+02
1.320906e+02 1.627213e+02
1.322204e+02 1.627293e+02
1.323502e+02 1.627374e+02
1.324800e+02 1.627454e+02
1.326099e+02 1.627534e+02
1.327397e+02 1.627613e+02
1.328695e+02 1.627693e+02
1.329993e+02 1.627772e+02
1.331291e+02 1.627851e+02
1.332590e+02 1.627930e+02
1.333888e+02 1.628009e+02
1.335186e+02 1.628088e+02
1.336484e+02 1.628166e+02
1.337783e+02 1.628245e+02
1.339081e+02 1.628323e+02
1.340379e+02 1.628401e+02
1.341677e+02 1.628479e+02
1.342976e+02 1.628556e+02
1.344274e+02 1.628634e+02
1.345572e+02 1.628711e+02
1.346870e+02 1.628789e+02
1.348169e+02 1.628866e+02
1.349467e+02 1.628943e+02
1.350765e+02 1.629020e+02
1.352063e+02 1.629097e+02
1.353362e+02 1.629174e+02
1.354660e+02 1.629251e+02
1.355958e+02 1.629328e+02
1.357256e+02 1.629404e+02
1.358555e+02 1.629481e+02
1.359853e+02 1.629557e+02
1.361151e+02 1.629634e+02
1.362449e+02 1.629710e+02
1.363747e+02 1.629787e+02
1.365046e+02 1.629863e+02
1.366344e+02 1.629939e+02
1.367642e+02 1.630016e+02
1.368940e+02 1.630092e+02
1.370239e+02 1.630168e+02
1.371537e+02 1.630245e+02
1.372835e+02 1.630321e+02
1.374133e+02 1.630397e+02
1.375432e+02 1.630473e+02
1.376730e+02 1.630550e+02
1.378028e+02 1.630626e+02
1.379326e+02 1.630703e+02
1.380625e+02 1.630779e+02
1.381923e+02 1.630855e+02
1.383221e+02 1.630932e+02
1.384519e+02 1.631009e+02
1.385818e+02 1.631085e+02
1.387116e+02 1.631162e+02
1.388414e+02 1.631239e+02
1.389712e+02 1.631316e+02
1.391010e+02 1.631393e+02
1.392309e+02 1.631470e+02
1.393607e+02 1.631547e+02
1.394905e+02 1.631624e+02
1.396203e+02 1.631701e+02
1.397502e+02 1.631779e+02
1.398800e+02 1.631856e+02
1.400098e+02 1.631934e+02
1.401396e+02 1.632012e+02
1.402695e+02 1.632090e+02
1.403993e+02 1.632168e+02
1.405291e+02 1.632247e+02
1.406589e+02 1.632325e+02
1.407888e+02 1.632404e+02
1.409186e+02 1.632482e+02
1.410484e+02 1.632561e+02
1.411782e+02 1.632641e+02
1.413081e+02 1.632720e+02
1.414379e+02 1.632799e+02
1.415677e+02 1.632879e+02
1.416975e+02 1.632959e+02
1.418274e+02 1.633039e+02
1.419572e+02 1.633120e+02
1.420870e+02 1.633200e+02
1.422168e+02 1.633281e+02
1.423466e+02 1.633362e+02
1.424765e+02 1.633443e+02
1.426063e+02 1.633525e+02
1.427361e+02 1.633607e+02
1.428659e+02 1.633689e+02
1.429958e+02 1.633771e+02
1.431256e+02 1.633854e+02
1.432554e+02 1.633937e+02
1.433852e+02 1.634020e+02
1.435151e+02 1.634103e+02
1.436449e+02 1.634187e+02
1.437747e+02 1.634271e+02
1.439045e+02 1.634355e+02
1.440344e+02 1.634440e+02
1.441642e+02 1.634525e+02
1.442940e+02 1.634610e+02
1.444238e+02 1.634696e+02
1.445537e+02 1.634782e+02
1.446835e+02 1.634868e+02
1.448133e+02 1.634955e+02
1.449431e+02 1.635042e+02
1.450729e+02 1.635129e+02
1.452028e+02 1.635217e+02
1.453326e+02 1.635306e+02
1.454624e+02 1.635394e+02
1.455922e+02 1.635482e+02
1.457221e+02 1.635570e+02
1.458519e+02 1.635659e+02
1.459817e+02 1.635747e+02
1.461115e+02 1.635837e+02
1.462414e+02 1.635928e+02
1.463712e+02 1.636019e+02
1.465010e+02 1.636111e+02
1.466308e+02 1.636202e+02
1.467607e+02 1.636293e+02
1.468905e+02 1.636384e+02
1.470203e+02 1.636474e+02
1.471501e+02 1.636563e+02
1.472800e+02 1.636651e+02
1.474098e+02 1.636739e+02
1.475396e+02 1.636827e+02
1.476694e+02 1.636914e+02
1.477993e+02 1.637002e+02
1.479291e+02 1.637091e+02
1.480589e+02 1.637181e+02
1.481887e+02 1.637272e+02
1.483185e+02 1.637364e+02
1.484484e+02 1.637454e+02
1.485782e+02 1.637543e+02
1.487080e+02 1.637628e+02
1.488378e+02 1.637710e+02
1.489677e+02 1.637790e+02
1.490975e+02 1.637870e+02
1.492273e+02 1.637951e+02
1.493571e+02 1.638031e+02
1.494870e+02 1.638112e+02
1.496168e+02 1.638193e+02
1.497466e+02 1.638273e+02
1.498764e+02 1.638354e+02
1.500063e+02 1.638434e+02
1.501361e+02 1.638513e+02
1.502659e+02 1.638593e+02
1.503957e+02 1.638674e+02
1.505256e+02 1.638757e+02
1.506554e+02 1.638844e+02
1.507852e+02 1.638935e+02
1.509150e+02 1.639028e+02
1.510448e+02 1.639123e+02
1.511747e+02 1.639216e+02
1.513045e+02 1.639310e+02
1.514343e+02 1.639403e+02
1.515641e+02 1.639496e+02
1.516940e+02 1.639589e+02
1.518238e+02 1.639680e+02
1.519536e+02 1.639769e+02
1.520834e+02 1.639854e+02
1.522133e+02 1.639934e+02
1.523431e+02 1.640010e+02
1.524729e+02 1.640084e+02
1.526027e+02 1.640160e+02
1.527326e+02 1.640237e+02
1.528624e+02 1.640316e+02
1.529922e+02 1.640395e+02
1.531220e+02 1.640476e+02
1.532519e+02 1.640557e+02
1.533817e+02 1.640637e+02
1.535115e+02 1.640717e+02
1.536413e+02 1.640794e+02
1.537712e+02 1.640869e+02
1.539010e+02 1.640943e+02
1.540308e+02 1.641018e+02
1.541606e+02 1.641096e+02
1.542904e+02 1.641177e+02
1.544203e+02 1.641259e+02
1.545501e+02 1.641342e+02
1.546799e+02 1.641423e+02
1.548097e+02 1.641503e+02
1.549396e+02 1.641583e+02
1.550694e+02 1.641659e+02
1.551992e+02 1.641733e+02
1.553290e+02 1.641805e+02
1.554589e+02 1.641877e+02
1.555887e+02 1.641948e+02
1.557185e+02 1.642018e+02
1.558483e+02 1.642087e+02
1.559782e+02 1.642158e+02
1.561080e+02 1.642232e+02
1.562378e+02 1.642310e+02
1.563676e+02 1.642389e+02
1.564975e+02 1.642468e+02
1.566273e+02 1.642544e+02
1.567571e+02 1.642617e+02
1.568869e+02 1.642688e+02
1.570167e+02 1.642759e+02
1.571466e+02 1.642833e+02
1.572764e+02 1.642908e+02
1.574062e+02 1.642985e+02
1.575360e+02 1.643061e+02
1.576659e+02 1.643135e+02
1.577957e+02 1.643208e+02
1.579255e+02 1.643279e+02
1.580553e+02 1.643350e+02
1.581852e+02 1.643420e+02
1.583150e+02 1.643490e+02
1.584448e+02 1.643560e+02
1.585746e+02 1.643631e+02
1.587045e+02 1.643704e+02
1.588343e+02 1.643777e+02
1.589641e+02 1.643850e+02
1.590939e+02 1.643922e+02
1.592238e+02 1.643992e+02
1.593536e+02 1.644062e+02
1.594834e+02 1.644131e+02
1.596132e+02 1.644201e+02
1.597431e+02 1.644271e+02
1.598729e+02 1.644341e+02
1.600027e+02 1.644411e+02
1.601325e+02 1.644480e+02
1.602623e+02 1.644548e+02
1.603922e+02 1.644615e+02
1.605220e+02 1.644681e+02
1.606518e+02 1.644748e+02
1.607816e+02 1.644816e+02
1.609115e+02 1.644884e+02
1.610413e+02 1.644952e+02
1.611711e+02 1.645019e+02
1.613009e+02 1.645087e+02
1.614308e+02 1.645154e+02
1.615606e+02 1.645222e+02
1.616904e+02 1.645289e+02
1.618202e+02 1.645357e+02
1.619501e+02 1.645424e+02
1.620799e+02 1.645491e+02
1.622097e+02 1.645557e+02
1.623395e+02 1.645621e+02
1.624694e+02 1.645685e+02
1.625992e+02 1.645748e+02
1.627290e+02 1.645810e+02
1.628588e+02 1.645872e+02
1.629886e+02 1.645935e+02
1.631185e+02 1.645998e+02
1.632483e+02 1.646063e+02
1.633781e+02 1.646128e+02
1.635079e+02 1.646194e+02
1.636378e+02 1.646260e+02
1.637676e+02 1.646325e+02
1.638974e+02 1.646389e+02
1.640272e+02 1.646453e+02
1.641571e+02 1.646516e+02
1.642869e+02 1.646579e+02
1.644167e+02 1.646641e+02
1.645465e+02 1.646703e+02
1.646764e+02 1.646768e+02
1.648062e+02 1.646833e+02
1.649360e+02 1.646898e+02
1.650658e+02 1.646963e+02
1.651957e+02 1.647028e+02
1.653255e+02 1.647093e+02
1.654553e+02 1.647158e+02
1.655851e+02 1.647222e+02
1.657150e+02 1.647285e+02
1.658448e+02 1.647347e+02
1.659746e+02 1.647408e+02
1.661044e+02 1.647467e+02
1.662342e+02 1.647525e+02
1.663641e+02 1.647581e+02
1.664939e+02 1.647637e+02
1.666237e+02 1.647695e+02
1.667535e+02 1.647755e+02
1.668834e+02 1.647816e+02
1.670132e+02 1.647876e+02
1.671430e+02 1.647935e+02
1.672728e+02 1.647992e+02
1.674027e+02 1.648048e+02
1.675325e+02 1.648104e+02
1.676623e+02 1.648160e+02
1.677921e+02 1.648217e+02
1.679220e+02 1.648275e+02
1.680518e+02 1.648334e+02
1.681816e+02 1.648395e+02
1.683114e+02 1.648458e+02
1.684413e+02 1.648522e+02
1.685711e+02 1.648584e+02
1.687009e+02 1.648643e+02
1.688307e+02 1.648702e+02
1.689605e+02 1.648762e+02
1.690904e+02 1.648823e+02
1.692202e+02 1.648888e+02
1.693500e+02 1.648954e+02
1.694798e+02 1.649020e+02
1.696097e+02 1.649082e+02
1.697395e+02 1.649140e+02
1.698693e+02 1.649196e+02
1.699991e+02 1.649250e+02
1.701290e+02 1.649304e+02
1.702588e+02 1.649358e+02
1.703886e+02 1.649413e+02
1.705184e+02 1.649468e+02
1.706483e+02 1.649522e+02
1.707781e+02 1.649577e+02
1.709079e+02 1.649631e+02
1.710377e+02 1.649686e+02
1.711676e+02 1.649740e+02
1.712974e+02 1.649794e+02
1.714272e+02 1.649849e+02
1.715570e+02 1.649904e+02
1.716869e+02 1.649961e+02
1.718167e+02 1.650019e+02
1.719465e+02 1.650076e+02
1.720763e+02 1.650134e+02
1.722061e+02 1.650191e+02
1.723360e+02 1.650247e+02
1.724658e+02 1.650305e+02
1.725956e+02 1.650363e+02
1.727254e+02 1.650423e+02
1.728553e+02 1.650484e+02
1.729851e+02 1.650543e+02
1.731149e+02 1.650601e+02
1.732447e+02 1.650655e+02
1.733746e+02 1.650709e+02
1.735044e+02 1.650762e+02
1.736342e+02 1.650817e+02
1.737640e+02 1.650874e+02
1.738939e+02 1.650932e+02
1.740237e+02 1.650991e+02
1.741535e+02 1.651048e+02
1.742833e+02 1.651105e+02
1.744132e+02 1.651162e+02
1.745430e+02 1.651219e+02
1.746728e+02 1.651274e+02
1.748026e+02 1.651328e+02
1.749324e+02 1.651382e+02
1.750623e+02 1.651436e+02
1.751921e+02 1.651490e+02
1.753219e+02 1.651544e+02
1.754517e+02 1.651599e+02
1.755816e+02 1.651655e+02
1.757114e+02 1.651712e+02
1.758412e+02 1.651769e+02
1.759710e+02 1.651827e+02
1.761009e+02 1.651885e+02
1.762307e+02 1.651942e+02
1.763605e+02 1.651999e+02
1.764903e+02 1.652056e+02
1.766202e+02 1.652111e+02
1.767500e+02 1.652166e+02
1.768798e+02 1.652220e+02
1.770096e+02 1.652274e+02
1.771395e+02 1.652328e+02
1.772693e+02 1.652383e+02
1.773991e+02 1.652437e+02
1.775289e+02 1.652492e+02
1.776588e+02 1.652547e+02
1.777886e+02 1.652601e+02
1.779184e+02 1.652656e+02
1.780482e+02 1.652710e+02
1.781780e+02 1.652766e+02
1.783079e+02 1.652820e+02
1.784377e+02 1.652875e+02
1.785675e+02 1.652927e+02
1.786973e+02 1.652977e+02
1.788272e+02 1.653025e+02
1.789570e+02 1.653074e+02
1.790868e+02 1.653124e+02
1.792166e+02 1.653178e+02
1.793465e+02 1.653234e+02
1.794763e+02 1.653290e+02
1.796061e+02 1.653343e+02
1.797359e+02 1.653394e+02
1.798658e+02 1.653442e+02
1.799956e+02 1.653488e+02
1.801254e+02 1.653535e+02
1.802552e+02 1.653582e+02
1.803851e+02 1.653629e+02
1.805149e+02 1.653675e+02
1.806447e+02 1.653722e+02
1.807745e+02 1.653768e+02
1.809043e+02 1.653815e+02
1.810342e+02 1.653863e+02
1.811640e+02 1.653911e+02
1.812938e+02 1.653960e+02
1.814236e+02 1.654010e+02
1.815535e+02 1.654061e+02
1.816833e+02 1.654113e+02
1.818131e+02 1.654165e+02
1.819429e+02 1.654217e+02
1.820728e+02 1.654269e+02
1.822026e+02 1.654318e+02
1.823324e+02 1.654367e+02
1.824622e+02 1.654416e+02
1.825921e+02 1.654465e+02
1.827219e+02 1.654514e+02
1.828517e+02 1.654564e+02
1.829815e+02 1.654613e+02
1.831114e+02 1.654661e+02
1.832412e+02 1.654708e+02
1.833710e+02 1.654755e+02
1.835008e+02 1.654800e+02
1.836307e+02 1.654851e+02
1.837605e+02 1.654900e+02
1.838903e+02 1.654950e+02
1.840201e+02 1.654997e+02
1.841499e+02 1.655043e+02
1.842798e+02 1.655087e+02
1.844096e+02 1.655130e+02
1.845394e+02 1.655173e+02
1.846692e+02 1.655219e+02
1.847991e+02 1.655267e+02
1.849289e+02 1.655314e+02
1.850587e+02 1.655361e+02
1.851885e+02 1.655406e+02
1.853184e+02 1.655449e+02
1.854482e+02 1.655493e+02
1.855780e+02 1.655537e+02
1.857078e+02 1.655583e+02
1.858377e+02 1.655631e+02
1.859675e+02 1.655678e+02
1.860973e+02 1.655725e+02
1.862271e+02 1.655769e+02
1.863570e+02 1.655813e+02
1.864868e+02 1.655856e+02
1.866166e+02 1.655899e+02
1.867464e+02 1.655943e+02
1.868762e+02 1.655987e+02
1.870061e+02 1.656032e+02
1.871359e+02 1.656078e+02
1.872657e+02 1.656126e+02
1.873955e+02 1.656173e+02
1.875254e+02 1.656219e+02
1.876552e+02 1.656262e+02
1.877850e+02 1.656304e+02
1.879148e+02 1.656344e+02
1.880447e+02 1.656384e+02
1.881745e+02 1.656424e+02
1.883043e+02 1.656465e+02
1.884341e+02 1.656508e+02
1.885640e+02 1.656552e+02
1.886938e+02 1.656598e+02
1.888236e+02 1.656646e+02
1.889534e+02 1.656693e+02
1.890833e+02 1.656739e+02
1.892131e+02 1.656781e+02
1.893429e+02 1.656822e+02
1.894727e+02 1.656862e+02
1.896026e+02 1.656902e+02
1.897324e+02 1.656943e+02
1.898622e+02 1.656985e+02
1.899920e+02 1.657027e+02
1.901218e+02 1.657071e+02
1.902517e+02 1.657116e+02
1.903815e+02 1.657160e+02
1.905113e+02 1.657204e+02
1.906411e+02 1.657244e+02
1.907710e+02 1.657283e+02
1.909008e+02 1.657321e+02
1.910306e+02 1.657359e+02
1.911604e+02 1.657402e+02
1.912903e+02 1.657446e+02
1.914201e+02 1.657492e+02
1.915499e+02 1.657537e+02
1.916797e+02 1.657580e+02
1.918096e+02 1.657621e+02
1.919394e+02 1.657661e+02
1.920692e+02 1.657702e+02
1.921990e+02 1.657743e+02
1.923289e+02 1.657785e+02
1.924587e+02 1.657827e+02
1.925885e+02 1.657868e+02
1.927183e+02 1.657907e+02
1.928481e+02 1.657946e+02
1.929780e+02 1.657984e+02
1.931078e+02 1.658025e+02
1.932376e+02 1.658067e+02
1.933674e+02 1.658108e+02
1.934973e+02 1.658149e+02
1.936271e+02 1.658189e+02
1.937569e+02 1.658227e+02
1.938867e+02 1.658266e+02
1.940166e+02 1.658305e+02
1.941464e+02 1.658346e+02
1.942762e+02 1.658389e+02
1.944060e+02 1.658431e+02
1.945359e+02 1.658471e+02
1.946657e+02 1.658507e+02
1.947955e+02 1.658540e+02
1.949253e+02 1.658571e+02
1.950552e+02 1.658604e+02
1.951850e+02 1.658641e+02
1.953148e+02 1.658681e+02
1.954446e+02 1.658722e+02
1.955745e+02 1.658764e+02
1.957043e+02 1.658806e+02
1.958341e+02 1.658847e+02
1.959639e+02 1.658889e+02
1.960937e+02 1.658929e+02
1.962236e+02 1.658969e+02
1.963534e+02 1.659007e+02
1.964832e+02 1.659045e+02
1.966130e+02 1.659082e+02
1.967429e+02 1.659118e+02
1.968727e+02 1.659154e+02
1.970025e+02 1.659191e+02
1.971323e+02 1.659229e+02
1.972622e+02 1.659268e+02
1.973920e+02 1.659307e+02
1.975218e+02 1.659346e+02
1.976516e+02 1.659384e+02
1.977815e+02 1.659420e+02
1.979113e+02 1.659455e+02
1.980411e+02 1.659492e+02
1.981709e+02 1.659530e+02
1.983008e+02 1.659569e+02
1.984306e+02 1.659609e+02
1.985604e+02 1.659648e+02
1.986902e+02 1.659685e+02
1.988200e+02 1.659721e+02
1.989499e+02 1.659756e+02
1.990797e+02 1.659792e+02
1.992095e+02 1.659828e+02
1.993393e+02 1.659865e+02
1.994692e+02 1.659901e+02
1.995990e+02 1.659938e+02
1.997288e+02 1.659974e+02
1.998586e+02 1.660011e+02
1.999885e+02 1.660047e+02
2.001183e+02 1.660083e+02
2.002481e+02 1.660119e+02
2.003779e+02 1.660156e+02
2.005078e+02 1.660192e+02
2.006376e+02 1.660228e+02
2.007674e+02 1.660265e+02
2.008972e+02 1.660301e+02
2.010271e+02 1.660338e+02
2.011569e+02 1.660374e+02
2.012867e+02 1.660411e+02
2.014165e+02 1.660447e+02
2.015464e+02 1.660483e+02
2.016762e+02 1.660517e+02
2.018060e+02 1.660550e+02
2.019358e+02 1.660583e+02
2.020656e+02 1.660617e+02
2.021955e+02 1.660653e+02
2.023253e+02 1.660690e+02
2.024551e+02 1.660727e+02
2.025849e+02 1.660762e+02
2.027148e+02 1.660795e+02
2.028446e+02 1.660829e+02
2.029744e+02 1.660863e+02
2.031042e+02 1.660898e+02
2.032341e+02 1.660935e+02
2.033639e+02 1.660972e+02
2.034937e+02 1.661008e+02
2.036235e+02 1.661044e+02
2.037534e+02 1.661078e+02
2.038832e+02 1.661111e+02
2.040130e+02 1.661143e+02
2.041428e+02 1.661175e+02
2.042727e+02 1.661206e+02
2.044025e+02 1.661236e+02
2.045323e+02 1.661268e+02
2.046621e+02 1.661301e+02
2.047919e+02 1.661335e+02
2.049218e+02 1.661369e+02
2.050516e+02 1.661404e+02
2.051814e+02 1.661438e+02
2.053112e+02 1.661471e+02
2.054411e+02 1.661505e+02
2.055709e+02 1.661538e+02
2.057007e+02 1.661572e+02
2.058305e+02 1.661606e+02
2.059604e+02 1.661640e+02
2.060902e+02 1.661673e+02
2.062200e+02 1.661707e+02
2.063498e+02 1.661741e+02
2.064797e+02 1.661775e+02
2.066095e+02 1.661809e+02
2.067393e+02 1.661843e+02
2.068691e+02 1.661877e+02
2.069990e+02 1.661910e+02
2.071288e+02 1.661942e+02
2.072586e+02 1.661973e+02
2.073884e+02 1.662003e+02
2.075183e+02 1.662034e+02
2.076481e+02 1.662067e+02
2.077779e+02 1.662101e+02
2.079077e+02 1.662135e+02
2.080375e+02 1.662170e+02
2.081674e+02 1.662204e+02
2.082972e+02 1.662238e+02
2.084270e+02 1.662272e+02
2.085568e+02 1.662304e+02
2.086867e+02 1.662335e+02
2.088165e+02 1.662366e+02
2.089463e+02 1.662397e+02
2.090761e+02 1.662429e+02
2.092060e+02 1.662462e+02
2.093358e+02 1.662497e+02
2.094656e+02 1.662531e+02
2.095954e+02 1.662564e+02
2.097253e+02 1.662596e+02
2.098551e+02 1.662626e+02
2.099849e+02 1.662656e+02
2.101147e+02 1.662687e+02
2.102446e+02 1.662718e+02
2.103744e+02 1.662749e+02
2.105042e+02 1.662781e+02
2.106340e+02 1.662812e+02
2.107639e+02 1.662844e+02
2.108937e+02 1.662875e+02
2.110235e+02 1.662906e+02
2.111533e+02 1.662936e+02
2.112831e+02 1.662967e+02
2.114130e+02 1.662999e+02
2.115428e+02 1.663031e+02
2.116726e+02 1.663064e+02
2.118024e+02 1.663097e+02
2.119323e+02 1.663132e+02
2.120621e+02 1.663162e+02
2.121919e+02 1.663187e+02
2.123217e+02 1.663213e+02
2.124516e+02 1.663240e+02
2.125814e+02 1.663268e+02
2.127112e+02 1.663298e+02
2.128410e+02 1.663330e+02
2.129709e+02 1.663363e+02
2.131007e+02 1.663395e+02
2.132305e+02 1.663426e+02
2.133603e+02 1.663457e+02
2.134902e+02 1.663488e+02
2.136200e+02 1.663519e+02
2.137498e+02 1.663550e+02
2.138796e+02 1.663581e+02
2.140094e+02 1.663612e+02
2.141393e+02 1.663644e+02
2.142691e+02 1.663675e+02
2.143989e+02 1.663706e+02
2.145287e+02 1.663737e+02
2.146586e+02 1.663766e+02
2.147884e+02 1.663794e+02
2.149182e+02 1.663822e+02
2.150480e+02 1.663850e+02
2.151779e+02 1.663879e+02
2.153077e+02 1.663907e+02
2.154375e+02 1.663936e+02
2.155673e+02 1.663965e+02
2.156972e+02 1.663993e+02
2.158270e+02 1.664021e+02
2.159568e+02 1.664050e+02
2.160866e+02 1.664080e+02
2.162165e+02 1.664111e+02
2.163463e+02 1.664143e+02
2.164761e+02 1.664174e+02
2.166059e+02 1.664205e+02
2.167358e+02 1.664234e+02
2.168656e+02 1.664261e+02
2.169954e+02 1.664289e+02
2.171252e+02 1.664317e+02
2.172550e+02 1.664346e+02
2.173849e+02 1.664374e+02
2.175147e+02 1.664403e+02
2.176445e+02 1.664432e+02
2.177743e+02 1.664461e+02
2.179042e+02 1.664489e+02
2.180340e+02 1.664517e+02
2.181638e+02 1.664546e+02
2.182936e+02 1.664574e+02
2.184235e+02 1.664603e+02
2.185533e+02 1.664632e+02
2.186831e+02 1.664661e+02
2.188129e+02 1.664689e+02
2.189428e+02 1.664718e+02
2.190726e+02 1.664745e+02
2.192024e+02 1.664771e+02
2.193322e+02 1.664797e+02
2.194621e+02 1.664822e+02
2.195919e+02 1.664849e+02
2.197217e+02 1.664877e+02
2.198515e+02 1.664906e+02
2.199813e+02 1.664936e+02
2.201112e+02 1.664965e+02
2.202410e+02 1.664994e+02
2.203708e+02 1.665022e+02
2.205006e+02 1.665050e+02
2.206305e+02 1.665079e+02
2.207603e+02 1.665108e+02
2.208901e+02 1.665136e+02
2.210199e+02 1.665164e+02
2.211498e+02 1.665191e+02
2.212796e+02 1.665217e+02
2.214094e+02 1.665243e+02
2.215392e+02 1.665268e+02
2.216691e+02 1.665293e+02
2.217989e+02 1.665319e+02
2.219287e+02 1.665345e+02
2.220585e+02 1.665372e+02
2.221884e+02 1.665400e+02
2.223182e+02 1.665429e+02
2.224480e+02 1.665458e+02
2.225778e+02 1.665488e+02
2.227077e+02 1.665517e+02
2.228375e+02 1.665546e+02
2.229673e+02 1.665573e+02
2.230971e+02 1.665599e+02
2.232269e+02 1.665623e+02
2.233568e+02 1.665645e+02
2.234866e+02 1.665668e+02
2.236164e+02 1.665692e+02
2.237462e+02 1.665717e+02
2.238761e+02 1.665744e+02
2.240059e+02 1.665771e+02
2.241357e+02 1.665797e+02
2.242655e+02 1.665823e+02
2.243954e+02 1.665849e+02
2.245252e+02 1.665875e+02
2.246550e+02 1.665903e+02
2.247848e+02 1.665932e+02
2.249147e+02 1.665962e+02
2.250445e+02 1.665989e+02
2.251743e+02 1.666014e+02
2.253041e+02 1.666037e+02
2.254340e+02 1.666059e+02
2.255638e+02 1.666082e+02
2.256936e+02 1.666107e+02
2.258234e+02 1.666134e+02
2.259532e+02 1.666161e+02
2.260831e+02 1.666186e+02
2.262129e+02 1.666209e+02
2.263427e+02 1.666232e+02
2.264725e+02 1.666255e+02
2.266024e+02 1.666280e+02
2.267322e+02 1.666309e+02
2.268620e+02 1.666339e+02
2.269918e+02 1.666368e+02
2.271217e+02 1.666395e+02
2.272515e+02 1.666418e+02
2.273813e+02 1.666440e+02
2.275111e+02 1.666462e+02
2.276410e+02 1.666486e+02
2.277708e+02 1.666512e+02
2.279006e+02 1.666540e+02
2.280304e+02 1.666566e+02
2.281603e+02 1.666591e+02
2.282901e+02 1.666613e+02
2.284199e+02 1.666636e+02
2.285497e+02 1.666659e+02
2.286796e+02 1.666684e+02
2.288094e+02 1.666711e+02
2.289392e+02 1.666738e+02
2.290690e+02 1.666763e+02
2.291988e+02 1.666787e+02
2.293287e+02 1.666810e+02
2.294585e+02 1.666833e+02
2.295883e+02 1.666857e+02
2.297181e+02 1.666883e+02
2.298480e+02 1.666909e+02
2.299778e+02 1.666936e+02
2.301076e+02 1.666959e+02
2.302374e+02 1.666980e+02
2.303673e+02 1.667000e+02
2.304971e+02 1.667020e+02
2.306269e+02 1.667042e+02
2.307567e+02 1.667068e+02
2.308866e+02 1.667095e+02
2.310164e+02 1.667123e+02
2.311462e+02 1.667146e+02
2.312760e+02 1.667169e+02
2.314059e+02 1.667192e+02
2.315357e+02 1.667217e+02
2.316655e+02 1.667243e+02
2.317953e+02 1.667269e+02
2.319251e+02 1.667296e+02
2.320550e+02 1.667320e+02
2.321848e+02 1.667342e+02
2.323146e+02 1.667361e+02
2.324444e+02 1.667381e+02
2.325743e+02 1.667403e+02
2.327041e+02 1.667428e+02
2.328339e+02 1.667456e+02
2.329637e+02 1.667483e+02
2.330936e+02 1.667507e+02
2.332234e+02 1.667528e+02
2.333532e+02 1.667548e+02
2.334830e+02 1.667567e+02
2.336129e+02 1.667590e+02
2.337427e+02 1.667616e+02
2.338725e+02 1.667644e+02
2.340023e+02 1.667670e+02
2.341322e+02 1.667694e+02
2.342620e+02 1.667714e+02
2.343918e+02 1.667733e+02
2.345216e+02 1.667754e+02
2.346515e+02 1.667777e+02
2.347813e+02 1.667804e+02
2.349111e+02 1.667832e+02
2.350409e+02 1.667858e+02
2.351707e+02 1.667881e+02
2.353006e+02 1.667901e+02
2.354304e+02 1.667920e+02
2.355602e+02 1.667940e+02
2.356900e+02 1.667962e+02
2.358199e+02 1.667987e+02
2.359497e+02 1.668011e+02
2.360795e+02 1.668033e+02
2.362093e+02 1.668052e+02
2.363392e+02 1.668069e+02
2.364690e+02 1.668086e+02
2.365988e+02 1.668105e+02
2.367286e+02 1.668128e+02
2.368585e+02 1.668153e+02
2.369883e+02 1.668178e+02
2.371181e+02 1.668201e+02
2.372479e+02 1.668222e+02
2.373778e+02 1.668242e+02
2.375076e+02 1.668261e+02
2.376374e+02 1.668281e+02
2.377672e+02 1.668302e+02
2.378970e+02 1.668323e+02
2.380269e+02 1.668344e+02
2.381567e+02 1.668365e+02
2.382865e+02 1.668386e+02
2.384163e+02 1.668406e+02
2.385462e+02 1.668428e+02
2.386760e+02 1.668451e+02
2.388058e+02 1.668474e+02
2.389356e+02 1.668498e+02
2.390655e+02 1.668521e+02
2.391953e+02 1.668543e+02
2.393251e+02 1.668563e+02
2.394549e+02 1.668583e+02
2.395848e+02 1.668603e+02
2.397146e+02 1.668624e+02
2.398444e+02 1.668645e+02
2.399742e+02 1.668666e+02
2.401041e+02 1.668686e+02
2.402339e+02 1.668704e+02
2.403637e+02 1.668722e+02
2.404935e+02 1.668739e+02
2.406234e+02 1.668757e+02
2.407532e+02 1.668775e+02
2.408830e+02 1.668793e+02
2.410128e+02 1.668812e+02
2.411426e+02 1.668832e+02
2.412725e+02 1.668853e+02
2.414023e+02 1.668874e+02
2.415321e+02 1.668895e+02
2.416619e+02 1.668914e+02
2.417918e+02 1.668932e+02
2.419216e+02 1.668949e+02
2.420514e+02 1.668967e+02
2.421812e+02 1.668988e+02
2.423111e+02 1.669009e+02
2.424409e+02 1.669030e+02
2.425707e+02 1.669051e+02
2.427005e+02 1.669070e+02
2.428304e+02 1.669088e+02
2.429602e+02 1.669105e+02
2.430900e+02 1.669122e+02
2.432198e+02 1.669140e+02
2.433497e+02 1.669158e+02
2.434795e+02 1.669177e+02
2.436093e+02 1.669197e+02
2.437391e+02 1.669218e+02
2.438689e+02 1.669239e+02
2.439988e+02 1.669260e+02
2.441286e+02 1.669279e+02
2.442584e+02 1.669297e+02
2.443882e+02 1.669315e+02
2.445181e+02 1.669333e+02
2.446479e+02 1.669352e+02
2.447777e+02 1.669373e+02
2.449075e+02 1.669395e+02
2.450374e+02 1.669416e+02
2.451672e+02 1.669435e+02
2.452970e+02 1.669453e+02
2.454268e+02 1.669470e+02
2.455567e+02 1.669488e+02
2.456865e+02 1.669508e+02
2.458163e+02 1.669529e+02
2.459461e+02 1.669551e+02
2.460760e+02 1.669573e+02
2.462058e+02 1.669594e+02
2.463356e+02 1.669615e+02
2.464654e+02 1.669635e+02
2.465953e+02 1.669654e+02
2.467251e+02 1.669672e+02
2.468549e+02 1.669689e+02
2.469847e+02 1.669708e+02
2.471145e+02 1.669728e+02
2.472444e+02 1.669752e+02
2.473742e+02 1.669776e+02
2.475040e+02 1.669801e+02
2.476338e+02 1.669824e+02
2.477637e+02 1.669845e+02
2.478935e+02 1.669864e+02
2.480233e+02 1.669883e+02
2.481531e+02 1.669902e+02
2.482830e+02 1.669920e+02
2.484128e+02 1.669938e+02
2.485426e+02 1.669956e+02
2.486724e+02 1.669976e+02
2.488023e+02 1.669997e+02
2.489321e+02 1.670019e+02
2.490619e+02 1.670040e+02
2.491917e+02 1.670061e+02
2.493216e+02 1.670082e+02
2.494514e+02 1.670102e+02
2.495812e+02 1.670123e+02
2.497110e+02 1.670144e+02
2.498408e+02 1.670164e+02
2.499707e+02 1.670185e+02
2.501005e+02 1.670206e+02
2.502303e+02 1.670228e+02
2.503601e+02 1.670248e+02
2.504900e+02 1.670268e+02
2.506198e+02 1.670288e+02
2.507496e+02 1.670306e+02
2.508794e+02 1.670323e+02
2.510093e+02 1.670341e+02
2.511391e+02 1.670361e+02
2.512689e+02 1.670382e+02
2.513987e+02 1.670403e+02
2.515286e+02 1.670425e+02
2.516584e+02 1.670444e+02
2.517882e+02 1.670463e+02
2.519180e+02 1.670480e+02
2.520479e+02 1.670496e+02
2.521777e+02 1.670511e+02
2.523075e+02 1.670527e+02
2.524373e+02 1.670542e+02
2.525672e+02 1.670559e+02
2.526970e+02 1.670577e+02
2.528268e+02 1.670595e+02
2.529566e+02 1.670614e+02
2.530864e+02 1.670631e+02
2.532163e+02 1.670647e+02
2.533461e+02 1.670662e+02
2.534759e+02 1.670677e+02
2.536057e+02 1.670693e+02
2.537356e+02 1.670711e+02
2.538654e+02 1.670730e+02
2.539952e+02 1.670749e+02
2.541250e+02 1.670768e+02
2.542549e+02 1.670786e+02
2.543847e+02 1.670804e+02
2.545145e+02 1.670822e+02
2.546443e+02 1.670840e+02
2.547742e+02 1.670859e+02
2.549040e+02 1.670877e+02
2.550338e+02 1.670895e+02
2.551636e+02 1.670911e+02
2.552935e+02 1.670926e+02
2.554233e+02 1.670941e+02
2.555531e+02 1.670956e+02
2.556829e+02 1.670971e+02
2.558127e+02 1.670987e+02
2.559426e+02 1.671003e+02
2.560724e+02 1.671019e+02
2.562022e+02 1.671037e+02
2.563320e+02 1.671056e+02
2.564619e+02 1.671074e+02
2.565917e+02 1.671093e+02
2.567215e+02 1.671112e+02
2.568513e+02 1.671130e+02
2.569812e+02 1.671148e+02
2.571110e+02 1.671164e+02
2.572408e+02 1.671180e+02
2.573706e+02 1.671195e+02
2.575005e+02 1.671210e+02
2.576303e+02 1.671225e+02
2.577601e+02 1.671241e+02
2.578899e+02 1.671257e+02
2.580198e+02 1.671272e+02
2.581496e+02 1.671288e+02
2.582794e+02 1.671303e+02
2.584092e+02 1.671319e+02
2.585391e+02 1.671335e+02
2.586689e+02 1.671353e+02
2.587987e+02 1.671371e+02
2.589285e+02 1.671390e+02
2.590583e+02 1.671408e+02
2.591882e+02 1.671424e+02
2.593180e+02 1.671440e+02
2.594478e+02 1.671454e+02
2.595776e+02 1.671469e+02
2.597075e+02 1.671485e+02
2.598373e+02 1.671500e+02
2.599671e+02 1.671516e+02
2.600969e+02 1.671532e+02
2.602268e+02 1.671547e+02
2.603566e+02 1.671563e+02
2.604864e+02 1.671578e+02
2.606162e+02 1.671594e+02
2.607461e+02 1.671609e+02
2.608759e+02 1.671625e+02
2.610057e+02 1.671641e+02
2.611355e+02 1.671658e+02
2.612654e+02 1.671676e+02
2.613952e+02 1.671695e+02
2.615250e+02 1.671713e+02
2.616548e+02 1.671730e+02
2.617846e+02 1.671746e+02
2.619145e+02 1.671760e+02
2.620443e+02 1.671775e+02
2.621741e+02 1.671790e+02
2.623039e+02 1.671805e+02
2.624338e+02 1.671822e+02
2.625636e+02 1.671838e+02
2.626934e+02 1.671856e+02
2.628232e+02 1.671875e+02
2.629531e+02 1.671893e+02
2.630829e+02 1.671911e+02
2.632127e+02 1.671927e+02
2.633425e+02 1.671942e+02
2.634724e+02 1.671957e+02
2.636022e+02 1.671972e+02
2.637320e+02 1.671987e+02
2.638618e+02 1.672003e+02
2.639917e+02 1.672019e+02
2.641215e+02 1.672035e+02
2.642513e+02 1.672050e+02
2.643811e+02 1.672066e+02
2.645110e+02 1.672081e+02
2.646408e+02 1.672097e+02
2.647706e+02 1.672112e+02
2.649004e+02 1.672128e+02
2.650302e+02 1.672144e+02
2.651601e+02 1.672159e+02
2.652899e+02 1.672175e+02
2.654197e+02 1.672190e+02
2.655495e+02 1.672206e+02
2.656794e+02 1.672222e+02
2.658092e+02 1.672237e+02
2.659390e+02 1.672253e+02
2.660688e+02 1.672268e+02
2.661987e+02 1.672284e+02
2.663285e+02 1.672300e+02
2.664583e+02 1.672315e+02
2.665881e+02 1.672330e+02
2.667180e+02 1.672346e+02
2.668478e+02 1.672361e+02
2.669776e+02 1.672377e+02
2.671074e+02 1.672394e+02
2.672373e+02 1.672412e+02
2.673671e+02 1.672431e+02
2.674969e+02 1.672450e+02
2.676267e+02 1.672467e+02
2.677565e+02 1.672482e+02
2.678864e+02 1.672497e+02
2.680162e+02 1.672512e+02
2.681460e+02 1.672527e+02
2.682758e+02 1.672543e+02
2.684057e+02 1.672559e+02
2.685355e+02 1.672574e+02
2.686653e+02 1.672588e+02
2.687951e+02 1.672601e+02
2.689250e+02 1.672613e+02
2.690548e+02 1.672627e+02
2.691846e+02 1.672642e+02
2.693144e+02 1.672658e+02
2.694443e+02 1.672673e+02
2.695741e+02 1.672689e+02
2.697039e+02 1.672704e+02
2.698337e+02 1.672720e+02
2.699636e+02 1.672736e+02
2.700934e+02 1.672751e+02
2.702232e+02 1.672767e+02
2.703530e+02 1.672782e+02
2.704829e+02 1.672798e+02
2.706127e+02 1.672813e+02
2.707425e+02 1.672828e+02
2.708723e+02 1.672844e+02
2.710021e+02 1.672860e+02
2.711320e+02 1.672878e+02
2.712618e+02 1.672897e+02
2.713916e+02 1.672915e+02
2.715214e+02 1.672933e+02
2.716513e+02 1.672948e+02
2.717811e+02 1.672960e+02
2.719109e+02 1.672972e+02
2.720407e+02 1.672984e+02
2.721706e+02 1.672998e+02
2.723004e+02 1.673014e+02
2.724302e+02 1.673031e+02
2.725600e+02 1.673048e+02
2.726899e+02 1.673064e+02
2.728197e+02 1.673079e+02
2.729495e+02 1.673094e+02
2.730793e+02 1.673109e+02
2.732092e+02 1.673125e+02
2.733390e+02 1.673141e+02
2.734688e+02 1.673156e+02
2.735986e+02 1.673171e+02
2.737284e+02 1.673184e+02
2.738583e+02 1.673196e+02
2.739881e+02 1.673209e+02
2.741179e+02 1.673223e+02
2.742477e+02 1.673239e+02
2.743776e+02 1.673255e+02
2.745074e+02 1.673271e+02
2.746372e+02 1.673285e+02
2.747670e+02 1.673298e+02
2.748969e+02 1.673310e+02
2.750267e+02 1.673323e+02
2.751565e+02 1.673337e+02
2.752863e+02 1.673353e+02
2.754162e+02 1.673370e+02
2.755460e+02 1.673385e+02
2.756758e+02 1.673399e+02
2.758056e+02 1.673412e+02
2.759355e+02 1.673424e+02
2.760653e+02 1.673437e+02
2.761951e+02 1.673451e+02
2.763249e+02 1.673467e+02
2.764548e+02 1.673484e+02
2.765846e+02 1.673501e+02
2.767144e+02 1.673517e+02
2.768442e+02 1.673532e+02
2.769740e+02 1.673547e+02
2.771039e+02 1.673561e+02
2.772337e+02 1.673574e+02
2.773635e+02 1.673587e+02
2.774933e+02 1.673599e+02
2.776232e+02 1.673612e+02
2.777530e+02 1.673625e+02
2.778828e+02 1.673638e+02
2.780126e+02 1.673651e+02
2.781425e+02 1.673666e+02
2.782723e+02 1.673682e+02
2.784021e+02 1.673698e+02
2.785319e+02 1.673713e+02
2.786618e+02 1.673726e+02
2.787916e+02 1.673738e+02
2.789214e+02 1.673752e+02
2.790512e+02 1.673766e+02
2.791811e+02 1.673781e+02
2.793109e+02 1.673797e+02
2.794407e+02 1.673813e+02
2.795705e+02 1.673828e+02
2.797003e+02 1.673842e+02
2.798302e+02 1.673854e+02
2.799600e+02 1.673866e+02
2.800898e+02 1.673878e+02
2.802196e+02 1.673891e+02
2.803495e+02 1.673904e+02
2.804793e+02 1.673918e+02
2.806091e+02 1.673932e+02
2.807389e+02 1.673948e+02
2.808688e+02 1.673964e+02
2.809986e+02 1.673980e+02
2.811284e+02 1.673994e+02
2.812582e+02 1.674007e+02
2.813881e+02 1.674020e+02
2.815179e+02 1.674032e+02
2.816477e+02 1.674044e+02
2.817775e+02 1.674057e+02
2.819074e+02 1.674071e+02
2.820372e+02 1.674084e+02
2.821670e+02 1.674097e+02
2.822968e+02 1.674109e+02
2.824267e+02 1.674122e+02
2.825565e+02 1.674136e+02
2.826863e+02 1.674151e+02
2.828161e+02 1.674167e+02
2.829459e+02 1.674183e+02
2.830758e+02 1.674199e+02
2.832056e+02 1.674213e+02
2.833354e+02 1.674225e+02
2.834652e+02 1.674237e+02
2.835951e+02 1.674248e+02
2.837249e+02 1.674258e+02
2.838547e+02 1.674268e+02
2.839845e+02 1.674279e+02
2.841144e+02 1.674290e+02
2.842442e+02 1.674303e+02
2.843740e+02 1.674316e+02
2.845038e+02 1.674330e+02
2.846337e+02 1.674344e+02
2.847635e+02 1.674357e+02
2.848933e+02 1.674370e+02
2.850231e+02 1.674382e+02
2.851530e+02 1.674393e+02
2.852828e+02 1.674402e+02
2.854126e+02 1.674412e+02
2.855424e+02 1.674424e+02
2.856722e+02 1.674439e+02
2.858021e+02 1.674455e+02
2.859319e+02 1.674472e+02
2.860617e+02 1.674487e+02
2.861915e+02 1.674498e+02
2.863214e+02 1.674508e+02
2.864512e+02 1.674517e+02
2.865810e+02 1.674527e+02
2.867108e+02 1.674539e+02
2.868407e+02 1.674553e+02
2.869705e+02 1.674567e+02
2.871003e+02 1.674580e+02
2.872301e+02 1.674590e+02
2.873600e+02 1.674600e+02
2.874898e+02 1.674609e+02
2.876196e+02 1.674620e+02
2.877494e+02 1.674633e+02
2.878793e+02 1.674647e+02
2.880091e+02 1.674661e+02
2.881389e+02 1.674671e+02
2.882687e+02 1.674681e+02
2.883986e+02 1.674691e+02
2.885284e+02 1.674703e+02
2.886582e+02 1.674715e+02
2.887880e+02 1.674728e+02
2.889178e+02 1.674742e+02
2.890477e+02 1.674755e+02
2.891775e+02 1.674766e+02
2.893073e+02 1.674776e+02
2.894371e+02 1.674785e+02
2.895670e+02 1.674795e+02
2.896968e+02 1.674805e+02
2.898266e+02 1.674816e+02
2.899564e+02 1.674826e+02
2.900863e+02 1.674837e+02
2.902161e+02 1.674847e+02
2.903459e+02 1.674857e+02
2.904757e+02 1.674868e+02
2.906056e+02 1.674880e+02
2.907354e+02 1.674893e+02
2.908652e+02 1.674906e+02
2.909950e+02 1.674920e+02
2.911249e+02 1.674932e+02
2.912547e+02 1.674942e+02
2.913845e+02 1.674952e+02
2.915143e+02 1.674961e+02
2.916441e+02 1.674971e+02
2.917740e+02 1.674981e+02
2.919038e+02 1.674992e+02
2.920336e+02 1.675003e+02
2.921634e+02 1.675015e+02
2.922933e+02 1.675028e+02
2.924231e+02 1.675042e+02
2.925529e+02 1.675056e+02
2.926827e+02 1.675069e+02
2.928126e+02 1.675083e+02
2.929424e+02 1.675095e+02
2.930722e+02 1.675106e+02
2.932020e+02 1.675114e+02
2.933319e+02 1.675121e+02
2.934617e+02 1.675128e+02
2.935915e+02 1.675137e+02
2.937213e+02 1.675149e+02
2.938512e+02 1.675163e+02
2.939810e+02 1.675178e+02
2.941108e+02 1.675192e+02
2.942406e+02 1.675206e+02
2.943705e+02 1.675218e+02
2.945003e+02 1.675230e+02
2.946301e+02 1.675241e+02
2.947599e+02 1.675252e+02
2.948897e+02 1.675262e+02
2.950196e+02 1.675271e+02
2.951494e+02 1.675281e+02
2.952792e+02 1.675292e+02
2.954090e+02 1.675302e+02
2.955389e+02 1.675314e+02
2.956687e+02 1.675326e+02
2.957985e+02 1.675339e+02
2.959283e+02 1.675353e+02
2.960582e+02 1.675366e+02
2.961880e+02 1.675377e+02
2.963178e+02 1.675387e+02
2.964476e+02 1.675396e+02
2.965775e+02 1.675406e+02
2.967073e+02 1.675416e+02
2.968371e+02 1.675427e+02
2.969669e+02 1.675437e+02
2.970968e+02 1.675448e+02
2.972266e+02 1.675458e+02
2.973564e+02 1.675469e+02
2.974862e+02 1.675479e+02
2.976160e+02 1.675493e+02
2.977459e+02 1.675506e+02
2.978757e+02 1.675519e+02
2.980055e+02 1.675530e+02
2.981353e+02 1.675540e+02
2.982652e+02 1.675547e+02
2.983950e+02 1.675554e+02
2.985248e+02 1.675562e+02
2.986546e+02 1.675573e+02
2.987845e+02 1.675587e+02
2.989143e+02 1.675601e+02
2.990441e+02 1.675614e+02
2.991739e+02 1.675623e+02
2.993038e+02 1.675630e+02
2.994336e+02 1.675636e+02
2.995634e+02 1.675644e+02
2.996932e+02 1.675656e+02
2.998231e+02 1.675670e+02
2.999529e+02 1.675685e+02
3.000827e+02 1.675698e+02
3.002125e+02 1.675710e+02
3.003424e+02 1.675719e+02
3.004722e+02 1.675728e+02
3.006020e+02 1.675737e+02
3.007318e+02 1.675748e+02
3.008616e+02 1.675758e+02
3.009915e+02 1.675769e+02
3.011213e+02 1.675780e+02
3.012511e+02 1.675790e+02
3.013809e+02 1.675801e+02
3.015108e+02 1.675811e+02
3.016406e+02 1.675821e+02
3.017704e+02 1.675832e+02
3.019002e+02 1.675842e+02
3.020301e+02 1.675852e+02
3.021599e+02 1.675862e+02
3.022897e+02 1.675873e+02
3.024195e+02 1.675883e+02
3.025494e+02 1.675894e+02
3.026792e+02 1.675907e+02
3.028090e+02 1.675920e+02
3.029388e+02 1.675934e+02
3.030687e+02 1.675947e+02
3.031985e+02 1.675958e+02
3.033283e+02 1.675968e+02
3.034581e+02 1.675977e+02
3.035879e+02 1.675985e+02
3.037178e+02 1.675993e+02
3.038476e+02 1.676000e+02
3.039774e+02 1.676008e+02
3.041072e+02 1.676019e+02
3.042371e+02 1.676032e+02
3.043669e+02 1.676046e+02
3.044967e+02 1.676060e+02
3.046265e+02 1.676072e+02
3.047564e+02 1.676082e+02
3.048862e+02 1.676091e+02
3.050160e+02 1.676101e+02
3.051458e+02 1.676113e+02
3.052757e+02 1.676127e+02
3.054055e+02 1.676141e+02
3.055353e+02 1.676153e+02
3.056651e+02 1.676163e+02
3.057950e+02 1.676170e+02
3.059248e+02 1.676176e+02
3.060546e+02 1.676183e+02
3.061844e+02 1.676192e+02
3.063143e+02 1.676203e+02
3.064441e+02 1.676215e+02
3.065739e+02 1.676226e+02
3.067037e+02 1.676237e+02
3.068335e+02 1.676247e+02
3.069634e+02 1.676257e+02
3.070932e+02 1.676268e+02
3.072230e+02 1.676279e+02
3.073528e+02 1.676289e+02
3.074827e+02 1.676299e+02
3.076125e+02 1.676308e+02
3.077423e+02 1.676315e+02
3.078721e+02 1.676323e+02
3.080020e+02 1.676330e+02
3.081318e+02 1.676339e+02
3.082616e+02 1.676349e+02
3.083914e+02 1.676360e+02
3.085213e+02 1.676372e+02
3.086511e+02 1.676383e+02
3.087809e+02 1.676394e+02
3.089107e+02 1.676404e+02
3.090406e+02 1.676413e+02
3.091704e+02 1.676421e+02
3.093002e+02 1.676428e+02
3.094300e+02 1.676436e+02
3.095599e+02 1.676444e+02
3.096897e+02 1.676454e+02
3.098195e+02 1.676465e+02
3.099493e+02 1.676476e+02
3.100791e+02 1.676486e+02
3.102090e+02 1.676494e+02
3.103388e+02 1.676501e+02
3.104686e+02 1.676508e+02
3.105984e+02 1.676516e+02
3.107283e+02 1.676526e+02
3.108581e+02 1.676538e+02
3.109879e+02 1.676549e+02
3.111177e+02 1.676560e+02
3.112476e+02 1.676570e+02
3.113774e+02 1.676580e+02
3.115072e+02 1.676591e+02
3.116370e+02 1.676601e+02
3.117669e+02 1.676612e+02
3.118967e+02 1.676622e+02
3.120265e+02 1.676632e+02
3.121563e+02 1.676640e+02
3.122862e+02 1.676648e+02
3.124160e+02 1.676655e+02
3.125458e+02 1.676663e+02
3.126756e+02 1.676673e+02
3.128054e+02 1.676684e+02
3.129353e+02 1.676695e+02
3.130651e+02 1.676705e+02
3.131949e+02 1.676713e+02
3.133247e+02 1.676720e+02
3.134546e+02 1.676727e+02
3.135844e+02 1.676736e+02
3.137142e+02 1.676746e+02
3.138440e+02 1.676757e+02
3.139739e+02 1.676768e+02
3.141037e+02 1.676778e+02
3.142335e+02 1.676785e+02
3.143633e+02 1.676792e+02
3.144932e+02 1.676800e+02
3.146230e+02 1.676808e+02
3.147528e+02 1.676819e+02
3.148826e+02 1.676830e+02
3.150125e+02 1.676841e+02
3.151423e+02 1.676850e+02
3.152721e+02 1.676858e+02
3.154019e+02 1.676865e+02
3.155318e+02 1.676872e+02
3.156616e+02 1.676879e+02
3.157914e+02 1.676886e+02
3.159212e+02 1.676895e+02
3.160510e+02 1.676904e+02
3.161809e+02 1.676913e+02
3.163107e+02 1.676924e+02
3.164405e+02 1.676935e+02
3.165703e+02 1.676944e+02
3.167002e+02 1.676951e+02
3.168300e+02 1.676959e+02
3.169598e+02 1.676967e+02
3.170896e+02 1.676977e+02
3.172195e+02 1.676987e+02
3.173493e+02 1.676998e+02
3.174791e+02 1.677008e+02
3.176089e+02 1.677018e+02
3.177388e+02 1.677025e+02
3.178686e+02 1.677032e+02
3.179984e+02 1.677040e+02
3.181282e+02 1.677049e+02
3.182581e+02 1.677060e+02
3.183879e+02 1.677071e+02
3.185177e+02 1.677081e+02
3.186475e+02 1.677090e+02
3.187773e+02 1.677098e+02
3.189072e+02 1.677105e+02
3.190370e+02 1.677112e+02
3.191668e+02 1.677122e+02
3.192966e+02 1.677133e+02
3.194265e+02 1.677144e+02
3.195563e+02 1.677154e+02
3.196861e+02 1.677163e+02
3.198159e+02 1.677170e+02
3.199458e+02 1.677177e+02
3.200756e+02 1.677185e+02
3.202054e+02 1.677195e+02
3.203352e+02 1.677206e+02
3.204651e+02 1.677217e+02
3.205949e+02 1.677227e+02
3.207247e+02 1.677235e+02
3.208545e+02 1.677242e+02
3.209844e+02 1.677249e+02
3.211142e+02 1.677258e+02
3.212440e+02 1.677268e+02
3.213738e+02 1.677279e+02
3.215037e+02 1.677290e+02
3.216335e+02 1.677300e+02
3.217633e+02 1.677308e+02
3.218931e+02 1.677314e+02
3.220229e+02 1.677321e+02
3.221528e+02 1.677329e+02
3.222826e+02 1.677336e+02
3.224124e+02 1.677345e+02
3.225422e+02 1.677353e+02
3.226721e+02 1.677360e+02
3.228019e+02 1.677368e+02
3.229317e+02 1.677376e+02
3.230615e+02 1.677384e+02
3.231914e+02 1.677394e+02
3.233212e+02 1.677405e+02
3.234510e+02 1.677416e+02
3.235808e+02 1.677426e+02
3.237107e+02 1.677434e+02
3.238405e+02 1.677442e+02
3.239703e+02 1.677448e+02
3.241001e+02 1.677455e+02
3.242300e+02 1.677463e+02
3.243598e+02 1.677471e+02
3.244896e+02 1.677479e+02
3.246194e+02 1.677489e+02
3.247492e+02 1.677500e+02
3.248791e+02 1.677511e+02
3.250089e+02 1.677521e+02
3.251387e+02 1.677528e+02
3.252685e+02 1.677532e+02
3.253984e+02 1.677536e+02
3.255282e+02 1.677541e+02
3.256580e+02 1.677549e+02
3.257878e+02 1.677560e+02
3.259177e+02 1.677572e+02
3.260475e+02 1.677583e+02
3.261773e+02 1.677590e+02
3.263071e+02 1.677597e+02
3.264370e+02 1.677606e+02
3.265668e+02 1.677615e+02
3.266966e+02 1.677625e+02
3.268264e+02 1.677636e+02
3.269563e+02 1.677647e+02
3.270861e+02 1.677655e+02
3.272159e+02 1.677661e+02
3.273457e+02 1.677665e+02
3.274756e+02 1.677669e+02
3.276054e+02 1.677676e+02
3.277352e+02 1.677686e+02
3.278650e+02 1.677698e+02
3.279948e+02 1.677710e+02
3.281247e+02 1.677720e+02
3.282545e+02 1.677728e+02
3.283843e+02 1.677734e+02
3.285141e+02 1.677741e+02
3.286440e+02 1.677748e+02
3.287738e+02 1.677756e+02
3.289036e+02 1.677764e+02
3.290334e+02 1.677772e+02
3.291633e+02 1.677780e+02
3.292931e+02 1.677787e+02
3.294229e+02 1.677795e+02
3.295527e+02 1.677804e+02
3.296826e+02 1.677814e+02
3.298124e+02 1.677825e+02
3.299422e+02 1.677836e+02
3.300720e+02 1.677844e+02
3.302019e+02 1.677850e+02
3.303317e+02 1.677854e+02
3.304615e+02 1.677858e+02
3.305913e+02 1.677865e+02
3.307211e+02 1.677875e+02
3.308510e+02 1.677886e+02
3.309808e+02 1.677898e+02
3.311106e+02 1.677909e+02
3.312404e+02 1.677917e+02
3.313703e+02 1.677924e+02
3.315001e+02 1.677930e+02
3.316299e+02 1.677935e+02
3.317597e+02 1.677940e+02
3.318896e+02 1.677945e+02
3.320194e+02 1.677951e+02
3.321492e+02 1.677960e+02
3.322790e+02 1.677971e+02
3.324089e+02 1.677983e+02
3.325387e+02 1.677993e+02
3.326685e+02 1.677999e+02
3.327983e+02 1.678004e+02
3.329282e+02 1.678007e+02
3.330580e+02 1.678013e+02
3.331878e+02 1.678022e+02
3.333176e+02 1.678033e+02
3.334475e+02 1.678045e+02
3.335773e+02 1.678056e+02
3.337071e+02 1.678065e+02
3.338369e+02 1.678072e+02
3.339667e+02 1.678078e+02
3.340966e+02 1.678085e+02
3.342264e+02 1.678093e+02
3.343562e+02 1.678101e+02
3.344860e+02 1.678109e+02
3.346159e+02 1.678117e+02
3.347457e+02 1.678125e+02
3.348755e+02 1.678133e+02
3.350053e+02 1.678140e+02
3.351352e+02 1.678148e+02
3.352650e+02 1.678156e+02
3.353948e+02 1.678164e+02
3.355246e+02 1.678172e+02
3.356545e+02 1.678180e+02
3.357843e+02 1.678188e+02
3.359141e+02 1.678196e+02
3.360439e+02 1.678202e+02
3.361738e+02 1.678207e+02
3.363036e+02 1.678212e+02
3.364334e+02 1.678217e+02
3.365632e+02 1.678224e+02
3.366930e+02 1.678233e+02
3.368229e+02 1.678245e+02
3.369527e+02 1.678256e+02
3.370825e+02 1.678266e+02
3.372123e+02 1.678272e+02
3.373422e+02 1.678276e+02
3.374720e+02 1.678279e+02
3.376018e+02 1.678284e+02
3.377316e+02 1.678292e+02
3.378615e+02 1.678300e+02
3.379913e+02 1.678309e+02
3.381211e+02 1.678318e+02
3.382509e+02 1.678326e+02
3.383808e+02 1.678333e+02
3.385106e+02 1.678341e+02
3.386404e+02 1.678348e+02
3.387702e+02 1.678356e+02
3.389001e+02 1.678364e+02
3.390299e+02 1.678372e+02
3.391597e+02 1.678378e+02
3.392895e+02 1.678383e+02
3.394194e+02 1.678387e+02
3.395492e+02 1.678392e+02
3.396790e+02 1.678396e+02
3.398088e+02 1.678401e+02
3.399386e+02 1.678407e+02
3.400685e+02 1.678414e+02
3.401983e+02 1.678424e+02
3.403281e+02 1.678436e+02
3.404579e+02 1.678447e+02
3.405878e+02 1.678456e+02
3.407176e+02 1.678462e+02
3.408474e+02 1.678466e+02
3.409772e+02 1.678469e+02
3.411071e+02 1.678474e+02
3.412369e+02 1.678482e+02
3.413667e+02 1.678491e+02
3.414965e+02 1.678500e+02
3.416264e+02 1.678509e+02
3.417562e+02 1.678517e+02
3.418860e+02 1.678524e+02
3.420158e+02 1.678531e+02
3.421457e+02 1.678536e+02
3.422755e+02 1.678541e+02
3.424053e+02 1.678546e+02
3.425351e+02 1.678552e+02
3.426649e+02 1.678561e+02
3.427948e+02 1.678572e+02
3.429246e+02 1.678584e+02
3.430544e+02 1.678594e+02
3.431842e+02 1.678600e+02
3.433141e+02 1.678605e+02
3.434439e+02 1.678608e+02
3.435737e+02 1.678613e+02
3.437035e+02 1.678620e+02
3.438334e+02 1.678629e+02
3.439632e+02 1.678638e+02
3.440930e+02 1.678645e+02
3.442228e+02 1.678651e+02
3.443527e+02 1.678655e+02
3.444825e+02 1.678659e+02
3.446123e+02 1.678665e+02
3.447421e+02 1.678672e+02
3.448720e+02 1.678681e+02
3.450018e+02 1.678690e+02
3.451316e+02 1.678698e+02
3.452614e+02 1.678707e+02
3.453913e+02 1.678714e+02
3.455211e+02 1.678721e+02
3.456509e+02 1.678727e+02
3.457807e+02 1.678732e+02
3.459105e+02 1.678736e+02
3.460404e+02 1.678742e+02
3.461702e+02 1.678749e+02
3.463000e+02 1.678757e+02
3.464298e+02 1.678766e+02
3.465597e+02 1.678773e+02
3.466895e+02 1.678779e+02
3.468193e+02 1.678784e+02
3.469491e+02 1.678788e+02
3.470790e+02 1.678793e+02
3.472088e+02 1.678801e+02
3.473386e+02 1.678809e+02
3.474684e+02 1.678818e+02
3.475983e+02 1.678827e+02
3.477281e+02 1.678835e+02
3.478579e+02 1.678842e+02
3.479877e+02 1.678849e+02
3.481176e+02 1.678856e+02
3.482474e+02 1.678861e+02
3.483772e+02 1.678866e+02
3.485070e+02 1.678870e+02
3.486368e+02 1.678875e+02
3.487667e+02 1.678880e+02
3.488965e+02 1.678885e+02
3.490263e+02 1.678891e+02
3.491561e+02 1.678898e+02
3.492860e+02 1.678906e+02
3.494158e+02 1.678915e+02
3.495456e+02 1.678923e+02
3.496754e+02 1.678931e+02
3.498053e+02 1.678939e+02
3.499351e+02 1.678946e+02


==> anc/dataRhoMui_L13.dat <==
36	12	0.606176	113.0400	0.251200	0.3	2.909096	0	0.000000	0.000000
36	12	0.606176	113.0400	0.371776	0.4	2.909096	0	0.000001	0.000001
36	12	0.606176	113.0400	0.502400	0.5	2.909096	0	1.195389	0.459690
36	12	0.606176	113.0400	0.633024	0.6	2.909096	0	3.761754	0.385017
36	12	0.606176	113.0400	0.753600	0.8	2.909096	0	2.500184	0.206597
36	12	0.606176	113.0400	0.884224	0.9	2.909096	0	1.667731	0.185350
36	12	0.606176	113.0400	1.004800	1.0	2.909096	0	1.271917	0.105934
36	12	0.606176	113.0400	1.205760	1.2	2.909096	0	0.766201	0.079306
36	12	0.606176	113.0400	1.406720	1.4	2.909096	0	0.756396	0.058004
36	12	0.606176	113.0400	1.537344	1.5	2.909096	0	0.608998	0.062174
36	12	0.606176	113.0400	1.607680	1.6	2.909096	0	0.548000	0.045902
36	12	0.606176	113.0400	1.808640	1.8	2.909096	0	0.438064	0.039038
36	12	0.606176	113.0400	2.009600	2.0	2.909096	0	0.337636	0.030453
36	12	0.606176	113.0400	2.411520	2.4	2.909096	0	0.255104	0.021666
36	12	0.606176	113.0400	3.014400	3.0	2.909096	0	0.128107	0.008357
36	12	0.664617	122.2469	0.249927	0.2	2.869402	0	0.000000	0.000000
36	12	0.664617	122.2469	0.369457	0.4	2.869402	0	0.000000	0.000000
36	12	0.664617	122.2469	0.499854	0.5	2.869402	0	0.954697	0.214120
36	12	0.664617	122.2469	0.630251	0.6	2.869402	0	3.747875	0.536194
36	12	0.664617	122.2469	0.749781	0.7	2.869402	0	2.515166	0.252524
36	12	0.664617	122.2469	0.880178	0.9	2.869402	0	1.943661	0.197649
36	12	0.664617	122.2469	1.195303	1.2	2.869402	0	0.996277	0.111436
36	12	0.664617	122.2469	1.423497	1.4	2.869402	0	0.831040	0.071572
36	12	0.664617	122.2469	1.532161	1.5	2.869402	0	0.534669	0.059233
36	12	0.664617	122.2469	1.966817	2.0	2.869402	0	0.339278	0.033530
36	12	0.664617	122.2469	2.368874	2.4	2.869402	0	0.227829	0.019717
36	12	0.725236	131.8758	0.375113	0.4	2.836680	0	0.000000	0.000000
36	12	0.725236	131.8758	0.504059	0.5	2.836680	0	0.501929	0.151463
36	12	0.725236	131.8758	0.633004	0.6	2.836680	0	3.338316	0.427455
36	12	0.725236	131.8758	0.750227	0.8	2.836680	0	2.500502	0.247376
36	12	0.725236	131.8758	0.879172	0.9	2.836680	0	1.983176	0.162382
36	12	0.725236	131.8758	1.195674	1.2	2.836680	0	1.005769	0.071278
36	12	0.725236	131.8758	1.535620	1.5	2.836680	0	0.484698	0.035847
36	12	0.725236	131.8758	1.957623	2.0	2.836680	0	0.321009	0.029718
36	12	0.725236	131.8758	2.379625	2.4	2.836680	0	0.210882	0.024812
36	12	0.777420	140.2130	0.373901	0.4	2.813567	0	0.000004	0.000004
36	12	0.777420	140.2130	0.498535	0.5	2.813567	0	0.207132	0.121153
36	12	0.777420	140.2130	0.635632	0.6	2.813567	0	1.537108	0.355342
36	12	0.777420	140.2130	0.747803	0.7	2.813567	0	1.986826	0.242651
36	12	0.777420	140.2130	0.884900	0.9	2.813567	0	1.500198	0.171122
36	12	0.777420	140.2130	1.196484	1.2	2.813567	0	0.889322	0.089990
36	12	0.777420	140.2130	1.532996	1.5	2.813567	0	0.596366	0.048977
36	12	0.777420	140.2130	1.956751	2.0	2.813567	0	0.349097	0.030873
36	12	0.777420	140.2130	2.368042	2.4	2.813567	0	0.200490	0.020236
36	12	0.831105	148.8249	0.502697	0.5	2.793471	0	0.063419	0.056506
36	12	0.831105	148.8249	0.634986	0.6	2.793471	0	1.383624	0.499464
36	12	0.831105	148.8249	0.754046	0.8	2.793471	0	1.193403	0.266884
36	12	0.831105	148.8249	0.886335	0.9	2.793471	0	0.835662	0.126753
36	12	0.831105	148.8249	1.190599	1.2	2.793471	0	0.863967	0.087794
36	12	0.831105	148.8249	1.534550	1.5	2.793471	0	0.551529	0.048052
36	12	0.831105	148.8249	1.957874	2.0	2.793471	0	0.258043	0.026555
36	12	0.831105	148.8249	2.367969	2.4	2.793471	0	0.150311	0.015337
36	12	0.886266	157.6993	0.378478	0.4	2.775815	0	0.000000	0.000000
36	12	0.886266	157.6993	0.504638	0.5	2.775815	0	0.000339	0.000290
36	12	0.886266	157.6993	0.630797	0.6	2.775815	0	0.047317	0.021791
36	12	0.886266	157.6993	0.756957	0.8	2.775815	0	0.617165	0.149721
36	12	0.886266	157.6993	0.883116	0.9	2.775815	0	0.513288	0.137414
36	12	0.886266	157.6993	1.023293	1.0	2.775815	0	0.699963	0.115544
36	12	0.886266	157.6993	1.177488	1.2	2.775815	0	0.309318	0.062681
36	12	0.886266	157.6993	1.541949	1.5	2.775815	0	0.295254	0.036446
36	12	0.886266	157.6993	1.962480	2.0	2.775815	0	0.149915	0.020144
36	12	0.886266	157.6993	2.383012	2.4	2.775815	0	0.045691	0.007651
36	12	0.942948	166.8367	0.637687	0.6	2.760124	0	0.005672	0.003555
36	12	0.942948	166.8367	0.756326	0.8	2.760124	0	0.213375	0.090681
36	12	0.942948	166.8367	0.889796	0.9	2.760124	0	0.058172	0.031910
36	12	0.942948	166.8367	1.038095	1.0	2.760124	0	0.032567	0.018509
36	12	0.942948	166.8367	1.186394	1.2	2.760124	0	0.076809	0.045284
36	12	0.942948	166.8367	1.542313	1.5	2.760124	0	0.054948	0.021461
36	12	0.942948	166.8367	1.957551	2.0	2.760124	0	0.116458	0.015919
36	12	0.942948	166.8367	2.387619	2.4	2.760124	0	0.015507	0.004074
36	12	1.012983	178.1408	1.045092	1.0	2.743377	0	0.070687	0.045933
36	12	1.012983	178.1408	1.203440	1.2	2.743377	0	0.065762	0.029838
36	12	1.012983	178.1408	1.535969	1.5	2.743377	0	0.025022	0.015588
36	12	1.012983	178.1408	1.963507	2.0	2.743377	0	0.019347	0.006499
36	12	1.012983	178.1408	2.375210	2.4	2.743377	0	0.005891	0.003499

==> anc/dataRhoMui_L25.dat <==
# ns	 nt	 l/mud		 T[MeV]		 m_I/m_pi	m_I/m_pi	 Re(x)[MeV]	 Im(x)[MeV]	 rho [GeV^2]	 rho_err[GeV^2]
36	12	1.165723	113.0400	0.371776	0.4	2.909096	0	0.000000	0.000000
36	12	1.165723	113.0400	0.502400	0.5	2.909096	0	0.824037	0.171957
36	12	1.165723	113.0400	0.633024	0.6	2.909096	0	3.685916	0.468066
36	12	1.165723	113.0400	0.884224	0.9	2.909096	0	1.766711	0.169167
36	12	1.165723	113.0400	1.004800	1.0	2.909096	0	1.229900	0.113192
36	12	1.165723	113.0400	1.205760	1.2	2.909096	0	1.017181	0.083281
36	12	1.165723	113.0400	1.537344	1.5	2.909096	0	0.570081	0.070910
36	12	1.165723	113.0400	1.607680	1.6	2.909096	0	0.436378	0.037372
36	12	1.165723	113.0400	2.009600	2.0	2.909096	0	0.347343	0.039732
36	12	1.165723	113.0400	2.411520	2.4	2.909096	0	0.188971	0.003302
36	12	1.165723	113.0400	3.014400	3.0	2.909096	0	0.088556	0.003232
36	12	1.278109	122.2469	0.880178	0.9	2.869402	0	1.813216	0.183378
36	12	1.278109	122.2469	1.532161	1.5	2.869402	0	0.575107	0.062491
36	12	1.278109	122.2469	1.966817	2.0	2.869402	0	0.307884	0.030230
36	12	1.278109	122.2469	2.368874	2.4	2.869402	0	0.236421	0.027448
36	12	1.394684	131.8758	1.535620	1.5	2.836680	0	0.488974	0.040418
36	12	1.394684	131.8758	1.957623	2.0	2.836680	0	0.351899	0.034256
36	12	1.394684	131.8758	2.379625	2.4	2.836680	0	0.218335	0.012777
36	12	1.495038	140.2130	1.532996	1.5	2.813567	0	0.614255	0.050901
36	12	1.495038	140.2130	1.956751	2.0	2.813567	0	0.336026	0.033147
36	12	1.495038	140.2130	2.368042	2.4	2.813567	0	0.218642	0.021600
36	12	1.598279	148.8249	1.534550	1.5	2.793471	0	0.393873	0.045645
36	12	1.598279	148.8249	1.957874	2.0	2.793471	0	0.286156	0.026984
36	12	1.598279	148.8249	2.367969	2.4	2.793471	0	0.165139	0.019587
36	12	1.704357	157.6993	1.541949	1.5	2.775815	0	0.584825	0.086164
36	12	1.704357	157.6993	1.962480	2.0	2.775815	0	0.267147	0.027287
36	12	1.704357	157.6993	2.383012	2.4	2.775815	0	0.108914	0.015526
36	12	1.813361	166.8367	1.542313	1.5	2.760124	0	0.147529	0.028025
36	12	1.813361	166.8367	1.957551	2.0	2.760124	0	0.143115	0.037611
36	12	1.813361	166.8367	2.387619	2.4	2.760124	0	0.033518	0.010377
36	12	1.948045	178.1408	1.535969	1.5	2.743377	0	0.087553	0.037987
36	12	1.948045	178.1408	1.963507	2.0	2.743377	0	0.039717	0.013597
36	12	1.948045	178.1408	2.375210	2.4	2.743377	0	0.016500	0.003854

==> anc/dataRhoMui_L37.dat <==
# ns	 nt	 l/mud		 T[MeV]		 m_I/m_pi	m_I/m_pi	 Re(x)[MeV]	 Im(x)[MeV]	 rho [GeV^2]	 rho_err[GeV^2]
36	12	1.725270	113.0400	2.009600	2.0	2.909096	0	0.364988	0.038775
36	12	1.725270	113.0400	2.411520	2.4	2.909096	0	0.251624	0.017352
36	12	1.725270	113.0400	3.014400	3.0	2.909096	0	0.110953	0.008087
36	12	1.891601	122.2469	1.423497	1.4	2.869402	0	0.724156	0.069381
36	12	1.891601	122.2469	1.966817	2.0	2.869402	0	0.330633	0.027967
36	12	1.891601	122.2469	2.368874	2.4	2.869402	0	0.223924	0.029176
36	12	1.891601	122.2469	3.009991	3.0	2.869402	0	0.138895	0.008600
36	12	2.064133	131.8758	1.535620	1.5	2.836680	0	0.617171	0.063523
36	12	2.064133	131.8758	1.957623	2.0	2.836680	0	0.372817	0.027476
36	12	2.064133	131.8758	2.379625	2.4	2.836680	0	0.224005	0.017598
36	12	2.064133	131.8758	3.012629	3.0	2.836680	0	0.136519	0.013404
36	12	2.212657	140.2130	1.532996	1.5	2.813567	0	0.709761	0.061473
36	12	2.212657	140.2130	1.956751	2.0	2.813567	0	0.339064	0.031518
36	12	2.212657	140.2130	2.368042	2.4	2.813567	0	0.183895	0.021389
36	12	2.212657	140.2130	3.016138	3.0	2.813567	0	0.102191	0.014736
36	12	2.365453	148.8249	1.534550	1.5	2.793471	0	0.570248	0.068586
36	12	2.365453	148.8249	1.957874	2.0	2.793471	0	0.303499	0.026813
36	12	2.365453	148.8249	2.367969	2.4	2.793471	0	0.183145	0.018895
36	12	2.522448	157.6993	1.541949	1.5	2.775815	0	0.470548	0.070244
36	12	2.522448	157.6993	1.962480	2.0	2.775815	0	0.229804	0.025822
36	12	2.522448	157.6993	2.383012	2.4	2.775815	0	0.151838	0.021221
36	12	2.683774	166.8367	1.542313	1.5	2.760124	0	0.285672	0.050420
36	12	2.683774	166.8367	1.957551	2.0	2.760124	0	0.108038	0.020308
36	12	2.683774	166.8367	2.387619	2.4	2.760124	0	0.060851	0.009614
36	12	2.883107	178.1408	1.535969	1.5	2.743377	0	0.101925	0.028016
36	12	2.883107	178.1408	1.963507	2.0	2.743377	0	0.052158	0.017437
36	12	2.883107	178.1408	2.375210	2.4	2.743377	0	0.030387	0.013077

==> anc/figures3-5.tex <==
\documentclass[border=1mm, varwidth=\maxdimen]{standalone}
\usepackage[usenames,dvipsnames]{xcolor}
\usepackage{xinttools,amsmath}
\usepackage{pgfplots}
\usepgfplotslibrary{fillbetween, groupplots, colorbrewer} 

\newcommand{\Ns}{36}
\newcommand{\Nt}{12}
\newcommand{\lambdas}{13,25,37}
\newcommand{\muis}{1.5, 2.0, 2.4}
\newcommand{\moremuis}{0.6, 0.9, 1.5, 2.0, 2.4}
\newcommand{\temps}{(113, 113.0400), (122, 122.2469), (132,131.8758), (140,140.2130), (149,148.8249), (158,157.6993), (168,166.8367), (178,178.1408)}

\newcommand{\colTemp}{3}
\newcommand{\colMui}{4}
\newcommand{\colMuiApprox}{5}
\newcommand{\colRho}{8}
\newcommand{\colRhoErr}{9}

\newcommand{\obs}{\rho(m_{ud})\; [\mathrm{GeV}^2]}
\newcommand{\temp}{T\; [\mathrm{MeV}]}
\newcommand{\chemPot}{\mu_I/m_\pi}

\pgfplotsset{
    compat=newest,
    % Custom axis style and add all keys/options that are valid for this particular style
    myAxis/.style={
                   cycle list/Spectral,
                   colormap={Spectral-reversed}{indices of colormap=(\pgfplotscolormaplastindexof{Spectral}11,9,8,7,6,3,2,1 of Spectral)},
                   cycle list/.define={Spectral-reversed}{[of colormap=Spectral-reversed]},
                   mark list fill={.!100!white},
                   cycle multiindex* list={
                                           Spectral-reversed
                                           \nextlist
                                           my marks
                                           \nextlist
                                           thick
                                           \nextlist
                                           },
                   },
                   myRhoVsMuAxis/.style={
                                         myAxis,
                                         xlabel={$\chemPot$},
                                         ylabel={$\obs$},
                   },
                   myRhoVsTAxis/.style={
                                         myAxis,
                                         xlabel={$\temp$},
                                         ylabel={$\obs$},
                   },
                   myPhDiagrAxis/.style={
                                         colorbar,
                                         xlabel={$\chemPot$},
                                         ylabel={$\temp$},
                                         xmin=0,
                                         ymin=100
                   },
    % Functionality to only read lines from table based on their content in a given column
    discard if not/.style 2 args={
        x filter/.code={
            \edef\tempa{\thisrowno{#1}}
            \edef\tempb{#2}
            \ifx\tempa\tempb
            \else
                \def\pgfmathresult{inf}
            \fi
        }
    },
    % `Cycle list' for marker
    cycle list/.define={my marks}{
        every mark/.append style={solid,fill=\pgfkeysvalueof{/pgfplots/mark list fill}},mark=*, mark size=1.5pt\\
        every mark/.append style={solid,fill=\pgfkeysvalueof{/pgfplots/mark list fill}},mark=square*, mark size=1.5pt\\
        every mark/.append style={solid,fill=\pgfkeysvalueof{/pgfplots/mark list fill}},mark=triangle*, mark size=1.5pt\\
        every mark/.append style={solid,fill=\pgfkeysvalueof{/pgfplots/mark list fill}},mark=diamond*, mark size=1.5pt\\
    },
    % The legend entry key for addplot
    legend entry/.initial=,
    every axis plot post/.code={%
        \pgfkeysgetvalue{/pgfplots/legend entry}\tempValue
        \ifx\tempValue\empty
            \pgfkeysalso{/pgfplots/forget plot}%
        \else
            \expandafter\addlegendentry\expandafter{\tempValue}%
        \fi
    },
    % Custom error style
    myerr/.append style={only marks, error bars/.cd, y dir=both,y explicit, x dir=both,x explicit},
    % Custom groupplot style
    myGroupPlot/.append style={group/group size=3 by 1,},
}

\begin{document}
%FIGURE 3a
    \begin{tikzpicture}[scale=1.25]
        \begin{groupplot}[myGroupPlot, group style={horizontal sep=2cm},  myRhoVsMuAxis] 
                \nextgroupplot [title={$\lambda=0.0013, \quad N_{\rm s}=\Ns, \quad N_{\tau}=\Nt$}]
                \xintForpair #1#2 in {\temps} 
                \do {\addplot+[legend entry={$T\!\sim\!#1\text{ MeV}$}, myerr] table[x expr=(\thisrowno{\colMui}), y index=\colRho, y error index=\colRhoErr, discard if not={\colTemp}{#2} ]{dataRhoMui_L13.dat};}
        \end{groupplot}
    \end{tikzpicture}
    
%FIGURE 3b
    \begin{tikzpicture}[scale=1.]
        \begin{groupplot}[myGroupPlot, group style={horizontal sep=4cm}, myPhDiagrAxis]  
                \nextgroupplot [title={$\obs \quad \left\lbrace\lambda=0.0013, \; N_{\rm s}=\Ns, \; N_{\tau}=\Nt\right\rbrace$}]
                \addplot[scatter, only marks] table [x expr=(\thisrowno{\colMui}), y index=\colTemp, scatter src=\thisrowno{\colRho}] {dataRhoMui_L13.dat};
                \addplot [thin,color=gray!80] table[x expr=(\thisrowno{0})/135.,y index=1] {bec_bound_central_nt12.dat};
                \addplot [thin,name path=lower,color=gray!80] table[x expr=(\thisrowno{0})/135.,y index=1] {bec_bound_lower_nt12.dat};
                \addplot [thin,name path=upper,color=gray!80] table[x expr=(\thisrowno{0})/135.,y index=1] {bec_bound_upper_smooth_nt12.dat};
                \addplot [fill=gray!30] fill between[of=upper and lower];
        \end{groupplot}
    \end{tikzpicture}

%FIGURE 4
    \begin{tikzpicture}[scale=1.25]
        \begin{groupplot}[myGroupPlot, group style={horizontal sep=2cm},  myRhoVsMuAxis,  xmax=3.1, xmin=1.43]
                \nextgroupplot [title={$\lambda=0.0013, \quad N_{\rm s}=\Ns, \quad N_{\tau}=\Nt$}]
                \xintForpair #1#2 in {\temps} 
                \do {\addplot+[legend entry={$T\!\sim\!#1\text{ MeV}$}, myerr] table[x expr=(\thisrowno{\colMui}), y index=\colRho, y error index=\colRhoErr, discard if not={\colTemp}{#2} ]{dataRhoMui_L13.dat};}
        \end{groupplot}
    \end{tikzpicture}
    
%FIGURE 5a
    \begin{tikzpicture}[scale=1.25]
        \begin{groupplot}[myGroupPlot, group style={horizontal sep=2cm}, myRhoVsTAxis]    
                \nextgroupplot [title={$\lambda=0.0013, \quad N_{\rm s}=\Ns, \quad N_{\tau}=\Nt$}]
                \xintFor #1 in {\moremuis} 
                \do {\addplot+[legend entry={$\mu_I/m_\pi\!\sim\!#1$}, myerr] table[x expr=(\thisrowno{\colTemp}), y index=\colRho, y error index=\colRhoErr, discard if not={\colMuiApprox}{#1} ]{dataRhoMui_L13.dat};}
        \end{groupplot}
    \end{tikzpicture}
    
%FIGURE 5b
    \begin{tikzpicture}[scale=1.25]
        \begin{groupplot}[myGroupPlot, group style={horizontal sep=2cm}, myRhoVsTAxis]    
                \nextgroupplot [title={$\mu_I/m_\pi \sim 2.0, \quad N_{\rm s}=\Ns, \quad N_{\tau}=\Nt$}]
                \xintFor #2 in {\lambdas} 
                \do {\addplot+[legend entry={$\lambda\!=\!0.00#2$}, myerr] table[x expr=(\thisrowno{\colTemp}), y index=\colRho, y error index=\colRhoErr, discard if not={\colMuiApprox}{2.0} ]{dataRhoMui_L#2.dat};}
        \end{groupplot}
    \end{tikzpicture}
\end{document}

